Detecting nuclear mass distribution in isobar collisions via charmonium

The collective properties of final state hadrons produced in the high statistics $_{44}^{96}$Ru+$_{44}^{96}$Ru and $_{40}^{96}$Zr+$_{40}^{96}$Zr collisions at $\sqrt{s_\mathrm{NN}} = 200~\mathrm{GeV}$ are found to be significantly different. Such differences were argued to be precise probes of the difference in nucleon distribution in the isobar nuclei. We investigate the $J/\psi$ production in the isobar collision via a relativistic transport approach. By comparing the isobar systems according to equal centrality bin and equal multiplicity bin, we find that the yield ratio of $J/\psi$ is sensitive to the differences in both the number of binary collisions and the medium evolution. Besides, the elliptic flow $v_2$ of $J/\psi$ is qualitatively different from the light hadrons, and the ratio between Ru+Ru and Zr+Zr collisions is sensitive to the medium evolution. The charmonium production provides an independent probe to study the nucleon distribution in the isobar system.

==> plot.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    330687,       8080]
NotebookOptionsPosition[    325722,       7981]
NotebookOutlinePosition[    326118,       7997]
CellTagsIndexPosition[    326075,       7994]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"<<", "Figures`Basic`"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "Figures`Ticks`"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "Figures`Color`"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "Figures`Markers`"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "Figures`PlotError`"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "Figures`MultiPanel`"}], ";"}]}], "Input",
 CellChangeTimes->{
  3.78018978987773*^9, {3.780303126917471*^9, 3.780303127141247*^9}, {
   3.842412540236435*^9, 3.842412540460065*^9}, 3.852287703390788*^9, {
   3.872519546227681*^9, 3.872519549330781*^9}, {3.872519697838808*^9, 
   3.872519699635126*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"507f19d7-7734-43c5-97ef-01b6cae17550"],

Cell[BoxData[
 RowBox[{
  RowBox[{"MyStyle", "[", 
   RowBox[{"str_", ",", 
    RowBox[{"col_", ":", "Black"}], ",", 
    RowBox[{"size_", ":", "20"}]}], "]"}], ":=", 
  RowBox[{"Style", "[", 
   RowBox[{"str", ",", "col", ",", "size", ",", 
    RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.872516059193407*^9, 3.872516095876164*^9}, {
  3.8725164753837547`*^9, 3.872516482990657*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"2107af79-985a-4d2a-94f8-39327a0ebb33"],

Cell[CellGroupData[{

Cell["fig2", "Chapter",
 CellChangeTimes->{{3.8946835827558537`*^9, 
  3.894683583228322*^9}},ExpressionUUID->"9bba1e42-ce94-4c2e-b8da-\
ca9f4132e854"],

Cell[CellGroupData[{

Cell["left", "Section",
 CellChangeTimes->{{3.8946835880568333`*^9, 
  3.894683588377879*^9}},ExpressionUUID->"15fb6e59-1ef7-4b1d-8f62-\
0e15b0338dc1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fig2l", "=", 
   RowBox[{
    RowBox[{"Import", "[", 
     RowBox[{
      RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
      "\"\<data/fig2-left.dat\>\""}], "]"}], "\[LeftDoubleBracket]", 
    RowBox[{"2", ";;"}], "\[RightDoubleBracket]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.894683591019108*^9, 3.8946836056318817`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"7f867cad-8d01-4954-9a21-1146699c9cc4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"figTc", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"ListPlot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"fig2l", "\[LeftDoubleBracket]", 
         RowBox[{";;", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2"}], "}"}]}], "\[RightDoubleBracket]"}], ",", 
        RowBox[{"fig2l", "\[LeftDoubleBracket]", 
         RowBox[{";;", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "3"}], "}"}]}], "\[RightDoubleBracket]"}]}], 
       "}"}], ",", 
      RowBox[{"Joined", "\[Rule]", "True"}], ",", "\[IndentingNewLine]", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Directive", "[", 
          RowBox[{
           RowBox[{"Thickness", "[", "0.008", "]"}], ",", "Blue"}], "]"}], 
         ",", 
         RowBox[{"Directive", "[", 
          RowBox[{
           RowBox[{"Thickness", "[", "0.008", "]"}], ",", "Red"}], "]"}]}], 
        "}"}]}], ",", 
      RowBox[{"FrameLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
        "\"\<Centrality (%)\>\"", ",", 
         "\"\<\!\(\*StyleBox[\"T\",FontSlant->\"Italic\"]\) (GeV)\>\""}], 
        "}"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"Epilog", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"MyStyle", "[", "\"\<Ru+Ru\>\"", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"45", ",", "0.34"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"Center", ",", "Center"}], "}"}]}], "]"}], ",", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"MyStyle", "[", "\"\<Zr+Zr\>\"", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"45", ",", "0.29"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"Center", ",", "Center"}], "}"}]}], "]"}]}], "}"}]}], ",",
       "\[IndentingNewLine]", 
      RowBox[{"AspectRatio", "\[Rule]", "0.8"}], ",", 
      RowBox[{"ImagePadding", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"85", ",", "15"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"75", ",", "25"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "70"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.255", ",", "0.43"}], "}"}]}], "}"}]}]}], "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"ListPlot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"7.5", ",", "0.24"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"7.5", ",", "0.46"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"2.3", "*", "0.165"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"70", ",", 
            RowBox[{"2.3", "*", "0.165"}]}], "}"}]}], "}"}]}], "}"}], ",", 
      RowBox[{"Joined", "\[Rule]", "True"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"Directive", "[", 
        RowBox[{
         RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", 
         RowBox[{"AbsoluteDashing", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "7"}], "}"}], "]"}], ",", "Gray"}], "]"}]}]}], 
     "]"}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.8688834736253977`*^9, 3.868883503390126*^9}, {
   3.8688835468226433`*^9, 3.8688835600868587`*^9}, {3.868884388304289*^9, 
   3.8688844273927917`*^9}, {3.868884754424077*^9, 3.868884768101898*^9}, {
   3.871965358988833*^9, 3.871965434077318*^9}, {3.8719655138311243`*^9, 
   3.871965542115429*^9}, {3.8719657835978537`*^9, 3.871965785504437*^9}, 
   3.87196585690357*^9, {3.872516867861432*^9, 3.8725170447926893`*^9}, {
   3.872517108255777*^9, 3.872517142737438*^9}, {3.8725171895156727`*^9, 
   3.8725171916746798`*^9}, {3.8725172338711357`*^9, 3.872517236620899*^9}, {
   3.872517498951521*^9, 3.872517529685377*^9}, 3.8725177092379837`*^9, {
   3.872517834713903*^9, 3.8725178351570387`*^9}, {3.872517992732561*^9, 
   3.872517999446711*^9}, 3.87251872803655*^9, {3.89468333231098*^9, 
   3.89468333991217*^9}, {3.894683402133486*^9, 3.8946834569916763`*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"0aa1c8b7-65bb-4181-acf4-109292f3fd50"],

Cell[BoxData[
 GraphicsBox[{{{}, {{}, {}, 
     {RGBColor[0.1225, 0.1725, 0.9104], PointSize[0.012833333333333334`], 
      Thickness[0.008], 
      LineBox[{{2.5, 0.392144}, {7.5, 0.380907}, {15., 0.370314}, {25., 
       0.354608}, {35., 0.337232}, {45., 0.317013}, {55., 0.29708}, {65., 
       0.283951}}]}, 
     {RGBColor[0.857359, 0.131106, 0.132128], PointSize[
      0.012833333333333334`], Thickness[0.008], 
      LineBox[{{2.5, 0.391804}, {7.5, 0.379992}, {15., 0.36822}, {25., 
       0.351508}, {35., 0.330563}, {45., 0.308591}, {55., 0.290015}, {65., 
       0.278754}}]}}, {{}, {}}}, {{}, {{}, {}, 
     {GrayLevel[0.5], PointSize[0.012833333333333334`], AbsoluteThickness[1], 
      AbsoluteDashing[{2, 7}], 
      LineBox[{{7.5, 0.24}, {7.5, 0.46}, {7.5, 0.46}}]}, 
     {GrayLevel[0.5], PointSize[0.012833333333333334`], AbsoluteThickness[1], 
      AbsoluteDashing[{2, 7}], 
      LineBox[{{0., 0.3795}, {70., 0.3795}, {70., 0.3795}}]}}, {{}, {}}}},
  AspectRatio->0.8,
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0.2550000000000008},
  AxesStyle->Directive[
    GrayLevel[0], 
    AbsoluteThickness[1], 
    AbsoluteDashing[{5, 10}]],
  DisplayFunction->Identity,
  Epilog->{
    InsetBox[
     BoxData[
      FormBox[
       StyleBox["\"Ru+Ru\"", 
        GrayLevel[0], 20, FontFamily -> "Times New Roman", StripOnInput -> 
        False], TraditionalForm]], {45, 0.34}, {Center, Center}], 
    InsetBox[
     BoxData[
      FormBox[
       StyleBox["\"Zr+Zr\"", 
        GrayLevel[0], 20, FontFamily -> "Times New Roman", StripOnInput -> 
        False], TraditionalForm]], {45, 0.29}, {Center, Center}]},
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      TagBox[
      "\"\\!\\(\\*StyleBox[\\\"T\\\",FontSlant->\\\"Italic\\\"]\\) (GeV)\"", 
       HoldForm], TraditionalForm], None}, {
     FormBox[
      TagBox["\"Centrality (%)\"", HoldForm], TraditionalForm], None}},
  FrameStyle->Directive[
    GrayLevel[0], 25, 
    AbsoluteThickness[1]],
  FrameTicks->
   FrontEndValueCache[{{
     Figures`Ticks`LinearTicks, Figures`Ticks`LinearTicks[#, #2, False]& }, {
     Figures`Ticks`LinearTicks, 
      Figures`Ticks`LinearTicks[#, #2, False]& }}, {{{{
        Rational[1, 4], 
        FormBox["\"0.25\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {
        Rational[3, 10], 
        FormBox["\"0.30\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {
        Rational[7, 20], 
        FormBox["\"0.35\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {
        Rational[2, 5], 
        FormBox["\"0.40\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {
        Rational[13, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[27, 100], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[7, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[29, 100], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[31, 100], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[8, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[33, 100], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[17, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[9, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[37, 100], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[19, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[39, 100], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[41, 100], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[21, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[43, 100], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}}, {{
        Rational[1, 4], 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {
        Rational[3, 10], 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {
        Rational[7, 20], 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {
        Rational[2, 5], 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {
        Rational[13, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[27, 100], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[7, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[29, 100], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[31, 100], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[8, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[33, 100], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[17, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[9, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[37, 100], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[19, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[39, 100], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[41, 100], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[21, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[43, 100], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}}}, {{{0, 
        FormBox["\"0\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {10, 
        FormBox["\"10\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {20, 
        FormBox["\"20\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {30, 
        FormBox["\"30\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {40, 
        FormBox["\"40\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {50, 
        FormBox["\"50\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {60, 
        FormBox["\"60\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {70, 
        FormBox["\"70\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {2, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {4, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {6, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {8, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {12, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {14, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {16, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {18, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {22, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {24, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {26, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {28, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {32, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {34, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {36, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {38, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {42, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {44, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {46, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {48, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {52, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {54, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {56, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {58, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {62, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {64, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {66, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {68, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}}, {{0, 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {10, 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {20, 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {30, 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {40, 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {50, 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {60, 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {70, 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {2, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {4, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {6, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {8, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {12, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {14, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {16, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {18, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {22, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {24, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {26, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {28, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {32, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {34, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {36, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {38, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {42, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {44, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {46, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {48, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {52, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {54, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {56, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {58, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {62, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {64, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {66, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {68, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}}}}],
  FrameTicksStyle->Directive[
    GrayLevel[0], 20],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageMargins->{{0, 0}, {0, 0}},
  ImagePadding->{{85, 15}, {75, 25}},
  ImageSize->450,
  LabelStyle->Directive[
    GrayLevel[0], FontFamily -> "Times New Roman"],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0., 70.}, {0.255, 0.43}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.], 
     Scaled[0.]}, {
     Scaled[0.], 
     Scaled[0.]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.8946833293334093`*^9, 3.8946833404234257`*^9}, 
   3.894683396144185*^9, {3.8946834407005873`*^9, 3.894683457739985*^9}, 
   3.894685535794422*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"8dc531b6-affc-4c22-bd2d-d952775a50e5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"figraaRu", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ListPlot", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"fig2l", "\[LeftDoubleBracket]", 
           RowBox[{";;", ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "4"}], "}"}]}], "\[RightDoubleBracket]"}], ",", 
          RowBox[{"fig2l", "\[LeftDoubleBracket]", 
           RowBox[{";;", ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "5"}], "}"}]}], "\[RightDoubleBracket]"}], ",", 
          RowBox[{"fig2l", "\[LeftDoubleBracket]", 
           RowBox[{";;", ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "6"}], "}"}]}], "\[RightDoubleBracket]"}]}], 
         "}"}], ",", 
        RowBox[{"Joined", "->", "True"}], ",", 
        RowBox[{"PlotRange", "->", "All"}], ",", "\[IndentingNewLine]", 
        RowBox[{"PlotStyle", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Directive", "[", 
            RowBox[{
             RowBox[{"Thickness", "[", "0.01", "]"}], ",", "Blue"}], "]"}], 
           ",", 
           RowBox[{"Directive", "[", 
            RowBox[{
             RowBox[{"Thickness", "[", "0.005", "]"}], ",", "Blue"}], "]"}], 
           ",", 
           RowBox[{"Directive", "[", 
            RowBox[{
             RowBox[{"Thickness", "[", "0.005", "]"}], ",", "Blue", ",", 
             RowBox[{"AbsoluteDashing", "[", 
              RowBox[{"{", 
               RowBox[{"2", ",", "8"}], "}"}], "]"}]}], "]"}]}], "}"}]}]}], 
       "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"ListPlot", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"7.5", ",", 
            RowBox[{"-", "0.1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"7.5", ",", "1.1"}], "}"}]}], "}"}], ",", 
        RowBox[{"Joined", "\[Rule]", "True"}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", 
         RowBox[{"Directive", "[", 
          RowBox[{
           RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", 
           RowBox[{"AbsoluteDashing", "[", 
            RowBox[{"{", 
             RowBox[{"2", ",", "7"}], "}"}], "]"}], ",", "Gray"}], "]"}]}]}], 
       "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "70"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.0001", ",", "0.5999"}], "}"}]}], "}"}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "\"\<Centrality (%)\>\"", ",", 
       "\"\< \!\(\*SubscriptBox[\(R\), \(AA\)]\)\>\""}], "}"}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"MyStyle", "[", 
          RowBox[{"\"\<Ru+Ru\>\"", ",", "Black", ",", "25"}], "]"}], ",", 
         RowBox[{"Scaled", "[", 
          RowBox[{"{", 
           RowBox[{"0.15", ",", "0.87"}], "}"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"Left", ",", "Center"}], "}"}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"MyStyle", "[", "\"\<initial\>\"", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"50", ",", "0.35"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Center", ",", "Center"}], "}"}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"MyStyle", "[", "\"\<total\>\"", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"50", ",", "0.53"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Center", ",", "Center"}], "}"}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"MyStyle", "[", "\"\<regeneration\>\"", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"50", ",", "0.13"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Center", ",", "Center"}], "}"}]}], "]"}]}], 
      "\[IndentingNewLine]", "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.840526214224101*^9, 3.840526231251843*^9}, {
   3.8405267713474493`*^9, 3.840526785089511*^9}, 3.840527223462329*^9, {
   3.84052726871952*^9, 3.840527289006503*^9}, {3.840528788563394*^9, 
   3.840528810682691*^9}, 3.8408753582251043`*^9, {3.841373364056723*^9, 
   3.841373388556625*^9}, {3.841373429479547*^9, 3.841373429608581*^9}, {
   3.8413740007253532`*^9, 3.8413740067175283`*^9}, 3.841457152135894*^9, {
   3.855460267868191*^9, 3.855460276484253*^9}, {3.855460374143659*^9, 
   3.855460378961574*^9}, {3.855460503228643*^9, 3.8554605212873*^9}, {
   3.855460818106196*^9, 3.855460857343156*^9}, {3.8569064337908154`*^9, 
   3.8569064342445602`*^9}, {3.868887746473432*^9, 3.8688877515461683`*^9}, {
   3.871834562953744*^9, 3.871834565808539*^9}, {3.871834602554078*^9, 
   3.871834602794437*^9}, {3.871965568117236*^9, 3.871965569482729*^9}, 
   3.8725159049693623`*^9, 3.8725162200530567`*^9, 3.872516286869433*^9, {
   3.87251652394167*^9, 3.8725165276699247`*^9}, {3.872517431412168*^9, 
   3.872517456368412*^9}, {3.894683003050638*^9, 3.894683010057762*^9}, {
   3.8946831261902103`*^9, 3.894683245500852*^9}, 3.8946835032482767`*^9},
 CellLabel->"In[17]:=",ExpressionUUID->"98bacfa2-ce36-40fb-88e2-2342ddb4324d"],

Cell[BoxData[
 GraphicsBox[{{{}, {{}, {}, 
     {RGBColor[0.1225, 0.1725, 0.9104], PointSize[0.012833333333333334`], 
      Thickness[0.01], 
      LineBox[{{2.5, 0.4005236940265005}, {7.5, 0.43448859624424835`}, {15., 
       0.44106689734027815`}, {25., 0.44673640880175114`}, {35., 
       0.4580283192046305}, {45., 0.47735680442532386`}, {55., 
       0.5104305276028617}, {65., 0.5583129777863325}}]}, 
     {RGBColor[0.1225, 0.1725, 0.9104], PointSize[0.012833333333333334`], 
      Thickness[0.005], 
      LineBox[{{2.5, 0.17135053279284662`}, {7.5, 0.22156658803879184`}, {15.,
        0.25252583706098086`}, {25., 0.2910628607011211}, {35., 
       0.335456544664887}, {45., 0.3860715181365311}, {55., 
       0.4474624589878146}, {65., 0.5165700542294358}}]}, 
     {RGBColor[0.1225, 0.1725, 0.9104], PointSize[0.012833333333333334`], 
      Thickness[0.005], AbsoluteDashing[{2, 8}], 
      LineBox[{{2.5, 0.22917316123365386`}, {7.5, 0.21292200820545656`}, {15.,
        0.18854106027929726`}, {25., 0.15567354810062997`}, {35., 
       0.12257177453974348`}, {45., 0.09128528628879275}, {55., 
       0.06296806861504704}, {65., 
       0.04174292355689667}}]}}, {{}, {}}}, {{}, {{}, {}, 
     {GrayLevel[0.5], PointSize[0.012833333333333334`], AbsoluteThickness[1], 
      AbsoluteDashing[{2, 7}], 
      LineBox[{{7.5, -0.1}, {7.5, 1.1}}]}}, {{}, {}}}},
  AspectRatio->1,
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{2.5000000000000053`, 0.04174292355689698},
  AxesStyle->Directive[
    GrayLevel[0], 
    AbsoluteThickness[1], 
    AbsoluteDashing[{5, 10}]],
  DisplayFunction->Identity,
  Epilog->{
    InsetBox[
     BoxData[
      FormBox[
       StyleBox["\"Ru+Ru\"", 
        GrayLevel[0], 25, FontFamily -> "Times New Roman", StripOnInput -> 
        False], TraditionalForm]], 
     Scaled[{0.15, 0.87}], {Left, Center}], 
    InsetBox[
     BoxData[
      FormBox[
       StyleBox["\"initial\"", 
        GrayLevel[0], 20, FontFamily -> "Times New Roman", StripOnInput -> 
        False], TraditionalForm]], {50, 0.35}, {Center, Center}], 
    InsetBox[
     BoxData[
      FormBox[
       StyleBox["\"total\"", 
        GrayLevel[0], 20, FontFamily -> "Times New Roman", StripOnInput -> 
        False], TraditionalForm]], {50, 0.53}, {Center, Center}], 
    InsetBox[
     BoxData[
      FormBox[
       StyleBox["\"regeneration\"", 
        GrayLevel[0], 20, FontFamily -> "Times New Roman", StripOnInput -> 
        False], TraditionalForm]], {50, 0.13}, {Center, Center}]},
  Frame->{{True, True}, {True, True}},
  FrameLabel->{
    FormBox["\"Centrality (%)\"", TraditionalForm], 
    FormBox[
    "\" \\!\\(\\*SubscriptBox[\\(R\\), \\(AA\\)]\\)\"", TraditionalForm]},
  FrameStyle->Directive[
    GrayLevel[0], 25, 
    AbsoluteThickness[1]],
  FrameTicks->
   FrontEndValueCache[{{
     Figures`Ticks`LinearTicks, Figures`Ticks`LinearTicks[#, #2, False]& }, {
     Figures`Ticks`LinearTicks, 
      Figures`Ticks`LinearTicks[#, #2, False]& }}, {{{{0, 
        FormBox["\"0.0\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {
        Rational[1, 10], 
        FormBox["\"0.1\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {
        Rational[1, 5], 
        FormBox["\"0.2\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {
        Rational[3, 10], 
        FormBox["\"0.3\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {
        Rational[2, 5], 
        FormBox["\"0.4\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {
        Rational[1, 2], 
        FormBox["\"0.5\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {
        Rational[3, 5], 
        FormBox["\"0.6\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {
        Rational[1, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[1, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[3, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[2, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[3, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[7, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[4, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[9, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[11, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[6, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[13, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[7, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[8, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[17, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[9, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[19, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[21, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[11, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[23, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[12, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[13, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[27, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[14, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[29, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}}, {{0, 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {
        Rational[1, 10], 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {
        Rational[1, 5], 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {
        Rational[3, 10], 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {
        Rational[2, 5], 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {
        Rational[1, 2], 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {
        Rational[3, 5], 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {
        Rational[1, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[1, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[3, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[2, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[3, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[7, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[4, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[9, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[11, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[6, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[13, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[7, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[8, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[17, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[9, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[19, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[21, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[11, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[23, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[12, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[13, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[27, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[14, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[29, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}}}, {{{0, 
        FormBox["\"0\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {10, 
        FormBox["\"10\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {20, 
        FormBox["\"20\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {30, 
        FormBox["\"30\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {40, 
        FormBox["\"40\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {50, 
        FormBox["\"50\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {60, 
        FormBox["\"60\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {70, 
        FormBox["\"70\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {2, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {4, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {6, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {8, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {12, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {14, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {16, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {18, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {22, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {24, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {26, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {28, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {32, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {34, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {36, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {38, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {42, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {44, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {46, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {48, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {52, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {54, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {56, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {58, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {62, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {64, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {66, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {68, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}}, {{0, 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {10, 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {20, 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {30, 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {40, 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {50, 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {60, 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {70, 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {2, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {4, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {6, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {8, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {12, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {14, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {16, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {18, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {22, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {24, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {26, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {28, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {32, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {34, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {36, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {38, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {42, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {44, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {46, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {48, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {52, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {54, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {56, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {58, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {62, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {64, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {66, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {68, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}}}}],
  FrameTicksStyle->Directive[
    GrayLevel[0], 20],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageMargins->{{0, 0}, {0, 0}},
  ImagePadding->{{75, 15}, {75, 15}},
  ImageSize->450,
  LabelStyle->Directive[
    GrayLevel[0], FontFamily -> "Times New Roman"],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 70}, {0.0001, 0.5999}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.], 
     Scaled[0.]}, {
     Scaled[0.], 
     Scaled[0.]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.8719662858540163`*^9, 3.871966294921146*^9}, {
   3.8719663456260157`*^9, 3.871966401430479*^9}, {3.871966457309965*^9, 
   3.8719664733420553`*^9}, 3.87196651426894*^9, 3.872513486443429*^9, 
   3.872515877996861*^9, 3.872515911371553*^9, 3.872515959980681*^9, 
   3.872515990044477*^9, {3.8725160211769238`*^9, 3.872516040287081*^9}, 
   3.8725161095669203`*^9, {3.8725161554808683`*^9, 3.872516210612433*^9}, {
   3.872516241321475*^9, 3.8725162694919558`*^9}, 3.872516528175754*^9, {
   3.87251743194276*^9, 3.87251745702538*^9}, 3.875800695161364*^9, 
   3.875963492312358*^9, 3.894682968022791*^9, 3.894683010882866*^9, 
   3.894683465116561*^9, 3.894685535817499*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"1ece52a4-0915-4bdc-ab87-734a0c3d47db"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"figraaZr", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ListPlot", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"fig2l", "\[LeftDoubleBracket]", 
           RowBox[{";;", ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "7"}], "}"}]}], "\[RightDoubleBracket]"}], ",", 
          RowBox[{"fig2l", "\[LeftDoubleBracket]", 
           RowBox[{";;", ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "8"}], "}"}]}], "\[RightDoubleBracket]"}], ",", 
          RowBox[{"fig2l", "\[LeftDoubleBracket]", 
           RowBox[{";;", ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "9"}], "}"}]}], "\[RightDoubleBracket]"}]}], 
         "}"}], ",", 
        RowBox[{"Joined", "->", "True"}], ",", 
        RowBox[{"PlotRange", "->", "All"}], ",", "\[IndentingNewLine]", 
        RowBox[{"PlotStyle", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Directive", "[", 
            RowBox[{
             RowBox[{"Thickness", "[", "0.01", "]"}], ",", "Red"}], "]"}], 
           ",", 
           RowBox[{"Directive", "[", 
            RowBox[{
             RowBox[{"Thickness", "[", "0.005", "]"}], ",", "Red"}], "]"}], 
           ",", 
           RowBox[{"Directive", "[", 
            RowBox[{
             RowBox[{"Thickness", "[", "0.005", "]"}], ",", "Red", ",", 
             RowBox[{"AbsoluteDashing", "[", 
              RowBox[{"{", 
               RowBox[{"2", ",", "8"}], "}"}], "]"}]}], "]"}]}], "}"}]}]}], 
       "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"ListPlot", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"7.5", ",", 
            RowBox[{"-", "0.1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"7.5", ",", "1.1"}], "}"}]}], "}"}], ",", 
        RowBox[{"Joined", "\[Rule]", "True"}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", 
         RowBox[{"Directive", "[", 
          RowBox[{
           RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", 
           RowBox[{"AbsoluteDashing", "[", 
            RowBox[{"{", 
             RowBox[{"2", ",", "7"}], "}"}], "]"}], ",", "Gray"}], "]"}]}]}], 
       "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "70"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.0001", ",", "0.5999"}], "}"}]}], "}"}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "\"\<Centrality (%)\>\"", ",", 
       "\"\< \!\(\*SubscriptBox[\(R\), \(AA\)]\)\>\""}], "}"}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"MyStyle", "[", 
          RowBox[{"\"\<Zr+Zr\>\"", ",", "Black", ",", "25"}], "]"}], ",", 
         RowBox[{"Scaled", "[", 
          RowBox[{"{", 
           RowBox[{"0.15", ",", "0.87"}], "}"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"Left", ",", "Center"}], "}"}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"MyStyle", "[", "\"\<initial\>\"", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"50", ",", "0.37"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Center", ",", "Center"}], "}"}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"MyStyle", "[", "\"\<total\>\"", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"50", ",", "0.54"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Center", ",", "Center"}], "}"}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"MyStyle", "[", "\"\<regeneration\>\"", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"50", ",", "0.13"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Center", ",", "Center"}], "}"}]}], "]"}]}], 
      "\[IndentingNewLine]", "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.840526214224101*^9, 3.840526231251843*^9}, {
   3.8405267713474493`*^9, 3.840526785089511*^9}, 3.840527223462329*^9, {
   3.84052726871952*^9, 3.840527289006503*^9}, {3.840528788563394*^9, 
   3.840528810682691*^9}, 3.8408753582251043`*^9, {3.841373364056723*^9, 
   3.841373388556625*^9}, {3.841373429479547*^9, 3.841373429608581*^9}, {
   3.8413740007253532`*^9, 3.8413740067175283`*^9}, 3.841457152135894*^9, {
   3.855460267868191*^9, 3.855460276484253*^9}, {3.855460374143659*^9, 
   3.855460378961574*^9}, {3.855460503228643*^9, 3.8554605212873*^9}, {
   3.855460818106196*^9, 3.855460857343156*^9}, {3.8569064337908154`*^9, 
   3.8569064342445602`*^9}, {3.868887746473432*^9, 3.8688877515461683`*^9}, {
   3.871834562953744*^9, 3.871834565808539*^9}, {3.871834602554078*^9, 
   3.871834602794437*^9}, {3.871965568117236*^9, 3.871965569482729*^9}, 
   3.8725159049693623`*^9, 3.8725162200530567`*^9, 3.872516286869433*^9, {
   3.87251652394167*^9, 3.8725165276699247`*^9}, {3.872517431412168*^9, 
   3.872517456368412*^9}, {3.894683003050638*^9, 3.894683010057762*^9}, {
   3.8946831261902103`*^9, 3.894683245500852*^9}, {3.8946835032482767`*^9, 
   3.894683530423543*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"a48134f5-26a7-4a5b-944e-3e510bf2d236"],

Cell[BoxData[
 GraphicsBox[{{{}, {{}, {}, 
     {RGBColor[0.857359, 0.131106, 0.132128], PointSize[
      0.012833333333333334`], Thickness[0.01], 
      LineBox[{{2.5, 0.4014646272589281}, {7.5, 0.4354027571525255}, {15., 
       0.4391312922084599}, {25., 0.4457771568128077}, {35., 
       0.4592200913380592}, {45., 0.48453377334480147`}, {55., 
       0.521398099627882}, {65., 0.5725288893341274}}]}, 
     {RGBColor[0.857359, 0.131106, 0.132128], PointSize[
      0.012833333333333334`], Thickness[0.005], 
      LineBox[{{2.5, 0.17752902854793634`}, {7.5, 0.2277247668141626}, {15., 
       0.2584455915970535}, {25., 0.2998383947016367}, {35., 
       0.34783721457768396`}, {45., 0.4038068927573719}, {55., 
       0.46622843836281697`}, {65., 0.5357417755539338}}]}, 
     {RGBColor[0.857359, 0.131106, 0.132128], PointSize[
      0.012833333333333334`], Thickness[0.005], AbsoluteDashing[{2, 8}], 
      LineBox[{{2.5, 0.22393559871099178`}, {7.5, 0.20767799033836293`}, {15.,
        0.18068570061140646`}, {25., 0.145938762111171}, {35., 
       0.11138287676037519`}, {45., 0.08072688058742956}, {55., 
       0.05516966126506507}, {65., 
       0.036787113780193684`}}]}}, {{}, {}}}, {{}, {{}, {}, 
     {GrayLevel[0.5], PointSize[0.012833333333333334`], AbsoluteThickness[1], 
      AbsoluteDashing[{2, 7}], 
      LineBox[{{7.5, -0.1}, {7.5, 1.1}}]}}, {{}, {}}}},
  AspectRatio->1,
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{2.5000000000000053`, 0.03678711378019399},
  AxesStyle->Directive[
    GrayLevel[0], 
    AbsoluteThickness[1], 
    AbsoluteDashing[{5, 10}]],
  DisplayFunction->Identity,
  Epilog->{
    InsetBox[
     BoxData[
      FormBox[
       StyleBox["\"Zr+Zr\"", 
        GrayLevel[0], 25, FontFamily -> "Times New Roman", StripOnInput -> 
        False], TraditionalForm]], 
     Scaled[{0.15, 0.87}], {Left, Center}], 
    InsetBox[
     BoxData[
      FormBox[
       StyleBox["\"initial\"", 
        GrayLevel[0], 20, FontFamily -> "Times New Roman", StripOnInput -> 
        False], TraditionalForm]], {50, 0.37}, {Center, Center}], 
    InsetBox[
     BoxData[
      FormBox[
       StyleBox["\"total\"", 
        GrayLevel[0], 20, FontFamily -> "Times New Roman", StripOnInput -> 
        False], TraditionalForm]], {50, 0.54}, {Center, Center}], 
    InsetBox[
     BoxData[
      FormBox[
       StyleBox["\"regeneration\"", 
        GrayLevel[0], 20, FontFamily -> "Times New Roman", StripOnInput -> 
        False], TraditionalForm]], {50, 0.13}, {Center, Center}]},
  Frame->{{True, True}, {True, True}},
  FrameLabel->{
    FormBox["\"Centrality (%)\"", TraditionalForm], 
    FormBox[
    "\" \\!\\(\\*SubscriptBox[\\(R\\), \\(AA\\)]\\)\"", TraditionalForm]},
  FrameStyle->Directive[
    GrayLevel[0], 25, 
    AbsoluteThickness[1]],
  FrameTicks->
   FrontEndValueCache[{{
     Figures`Ticks`LinearTicks, Figures`Ticks`LinearTicks[#, #2, False]& }, {
     Figures`Ticks`LinearTicks, 
      Figures`Ticks`LinearTicks[#, #2, False]& }}, {{{{0, 
        FormBox["\"0.0\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {
        Rational[1, 10], 
        FormBox["\"0.1\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {
        Rational[1, 5], 
        FormBox["\"0.2\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {
        Rational[3, 10], 
        FormBox["\"0.3\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {
        Rational[2, 5], 
        FormBox["\"0.4\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {
        Rational[1, 2], 
        FormBox["\"0.5\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {
        Rational[3, 5], 
        FormBox["\"0.6\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {
        Rational[1, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[1, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[3, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[2, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[3, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[7, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[4, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[9, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[11, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[6, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[13, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[7, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[8, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[17, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[9, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[19, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[21, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[11, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[23, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[12, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[13, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[27, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[14, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[29, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}}, {{0, 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {
        Rational[1, 10], 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {
        Rational[1, 5], 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {
        Rational[3, 10], 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {
        Rational[2, 5], 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {
        Rational[1, 2], 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {
        Rational[3, 5], 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {
        Rational[1, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[1, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[3, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[2, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[3, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[7, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[4, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[9, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[11, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[6, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[13, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[7, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[8, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[17, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[9, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[19, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[21, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[11, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[23, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[12, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[13, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[27, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[14, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[29, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}}}, {{{0, 
        FormBox["\"0\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {10, 
        FormBox["\"10\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {20, 
        FormBox["\"20\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {30, 
        FormBox["\"30\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {40, 
        FormBox["\"40\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {50, 
        FormBox["\"50\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {60, 
        FormBox["\"60\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {70, 
        FormBox["\"70\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {2, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {4, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {6, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {8, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {12, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {14, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {16, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {18, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {22, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {24, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {26, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {28, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {32, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {34, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {36, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {38, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {42, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {44, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {46, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {48, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {52, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {54, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {56, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {58, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {62, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {64, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {66, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {68, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}}, {{0, 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {10, 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {20, 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {30, 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {40, 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {50, 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {60, 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {70, 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {2, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {4, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {6, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {8, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {12, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {14, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {16, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {18, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {22, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {24, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {26, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {28, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {32, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {34, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {36, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {38, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {42, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {44, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {46, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {48, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {52, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {54, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {56, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {58, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {62, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {64, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {66, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {68, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}}}}],
  FrameTicksStyle->Directive[
    GrayLevel[0], 20],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageMargins->{{0, 0}, {0, 0}},
  ImagePadding->{{75, 15}, {75, 15}},
  ImageSize->450,
  LabelStyle->Directive[
    GrayLevel[0], FontFamily -> "Times New Roman"],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 70}, {0.0001, 0.5999}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.], 
     Scaled[0.]}, {
     Scaled[0.], 
     Scaled[0.]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.89468353074093*^9, 3.894685535844187*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"34d129bc-32a4-4d42-adf0-d3212e4c26dd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MultiPanel", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"figTc", ",", "figraaRu", ",", "figraaZr"}], "}"}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", 
    RowBox[{"1", "/", "2"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.871965745228085*^9, 3.8719657570761347`*^9}, {
  3.871966099515636*^9, 3.871966100585582*^9}, {3.872517350331439*^9, 
  3.8725173616316032`*^9}, {3.894683555863517*^9, 3.894683561906796*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"eaf552ba-cd9a-4d9f-aa1d-91f0e89d39d3"],

Cell[BoxData[
 GraphicsBox[{},
  AspectRatio->NCache[
    Rational[7, 5], 1.4],
  Epilog->{{
     InsetBox[
      GraphicsBox[{{{}, {{{}, {}, {
            Hue[0.67, 0.6, 0.6], 
            Directive[
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[1.6], 
             Thickness[0.008], 
             RGBColor[0.1225, 0.1725, 0.9104]], 
            
            LineBox[{{2.5, 0.392144}, {7.5, 0.380907}, {15., 0.370314}, {25., 
             0.354608}, {35., 0.337232}, {45., 0.317013}, {55., 0.29708}, {
             65., 0.283951}}]}, {
            Hue[0.9060679774997897, 0.6, 0.6], 
            Directive[
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[1.6], 
             Thickness[0.008], 
             RGBColor[0.857359, 0.131106, 0.132128]], 
            
            LineBox[{{2.5, 0.391804}, {7.5, 0.379992}, {15., 0.36822}, {25., 
             0.351508}, {35., 0.330563}, {45., 0.308591}, {55., 0.290015}, {
             65., 0.278754}}]}}}, {{}, {}}}, {{}, {{{}, {}, {
            Hue[0.67, 0.6, 0.6], 
            Directive[
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[1], 
             AbsoluteDashing[{2, 7}], 
             GrayLevel[0.5]], 
            LineBox[{{7.5, 0.24}, {7.5, 0.46}, {7.5, 0.46}}]}, {
            Hue[0.9060679774997897, 0.6, 0.6], 
            Directive[
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[1], 
             AbsoluteDashing[{2, 7}], 
             GrayLevel[0.5]], 
            
            LineBox[{{0., 0.3795}, {70., 0.3795}, {70., 
             0.3795}}]}}}, {{}, {}}}}, {
       ImageSize -> 500, ImageMargins -> {{0, 0}, {0, 0}}, AspectRatio -> 
        NCache[
          Rational[1, 2], 0.5], ImagePadding -> {{80, 20}, {0, 20}}, 
        DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
        0.8, Axes -> {False, False}, AxesLabel -> {None, None}, 
        AxesOrigin -> {0, 0.2550000000000008}, AxesStyle -> Directive[
          GrayLevel[0], 
          AbsoluteThickness[1], 
          AbsoluteDashing[{5, 10}]], DisplayFunction :> Identity, Epilog -> {
          InsetBox[
           BoxData[
            FormBox[
             StyleBox["\"Ru+Ru\"", 
              GrayLevel[0], 20, FontFamily -> "Times New Roman", StripOnInput -> 
              False], TraditionalForm]], {45, 0.34}, {Center, Center}], 
          InsetBox[
           BoxData[
            FormBox[
             StyleBox["\"Zr+Zr\"", 
              GrayLevel[0], 20, FontFamily -> "Times New Roman", StripOnInput -> 
              False], TraditionalForm]], {45, 0.29}, {Center, Center}]}, 
        Frame -> {{True, True}, {True, True}}, FrameLabel -> {{
           FormBox[
            TagBox[
            "\"\\!\\(\\*StyleBox[\\\"T\\\",FontSlant->\\\"Italic\\\"]\\) \
(GeV)\"", HoldForm], TraditionalForm], None}, {
           FormBox[
            TagBox["\"Centrality (%)\"", HoldForm], TraditionalForm], None}}, 
        FrameStyle -> Directive[
          GrayLevel[0], 25, 
          AbsoluteThickness[1]], 
        FrameTicks -> {{
          Figures`Ticks`LinearTicks, 
           Figures`Ticks`LinearTicks[#, #2, False]& }, {
          Figures`Ticks`LinearTicks, 
           Figures`Ticks`LinearTicks[#, #2, False]& }}, FrameTicksStyle -> 
        Directive[
          GrayLevel[0], 20], GridLines -> {None, None}, GridLinesStyle -> 
        Directive[
          GrayLevel[0.5, 0.4]], ImageMargins -> {{0, 0}, {0, 0}}, 
        ImagePadding -> {{85, 15}, {75, 25}}, ImageSize -> 450, LabelStyle -> 
        Directive[
          GrayLevel[0], FontFamily -> "Times New Roman"], 
        Method -> {
         "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
          "DefaultGraphicsInteraction" -> {
           "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
            "Effects" -> {
             "Highlight" -> {"ratio" -> 2}, 
              "HighlightPoint" -> {"ratio" -> 2}, 
              "Droplines" -> {
               "freeformCursorMode" -> True, 
                "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
          "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
            Directive[
             RGBColor[0.368417, 0.506779, 0.709798], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.880722, 0.611041, 0.142051], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.560181, 0.691569, 0.194885], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.922526, 0.385626, 0.209179], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.528488, 0.470624, 0.701351], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.772079, 0.431554, 0.102387], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.363898, 0.618501, 0.782349], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[1, 0.75, 0], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.647624, 0.37816, 0.614037], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.571589, 0.586483, 0.], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.915, 0.3325, 0.2125], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[
             0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
             AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
          "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> 
          Scaled[0.05], "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> 
          True, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), "CopiedValueFunction" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& )}}, PlotRange -> {{0., 70.}, {0.255, 0.43}}, 
        PlotRangeClipping -> True, PlotRangePadding -> {{
           Scaled[0.], 
           Scaled[0.]}, {
           Scaled[0.], 
           Scaled[0.]}}, Ticks -> {Automatic, Automatic}}], {200., 500.}, 
      Scaled[{0.5, 0.5}]]}, {
     InsetBox[
      GraphicsBox[{{{}, {{{}, {}, {
            Hue[0.67, 0.6, 0.6], 
            Directive[
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[1.6], 
             Thickness[0.01], 
             RGBColor[0.1225, 0.1725, 0.9104]], 
            
            LineBox[{{2.5, 0.4005236940265005}, {7.5, 0.43448859624424835`}, {
             15., 0.44106689734027815`}, {25., 0.44673640880175114`}, {35., 
             0.4580283192046305}, {45., 0.47735680442532386`}, {55., 
             0.5104305276028617}, {65., 0.5583129777863325}}]}, {
            Hue[0.9060679774997897, 0.6, 0.6], 
            Directive[
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[1.6], 
             Thickness[0.005], 
             RGBColor[0.1225, 0.1725, 0.9104]], 
            
            LineBox[{{2.5, 0.17135053279284662`}, {7.5, 
             0.22156658803879184`}, {15., 0.25252583706098086`}, {25., 
             0.2910628607011211}, {35., 0.335456544664887}, {45., 
             0.3860715181365311}, {55., 0.4474624589878146}, {65., 
             0.5165700542294358}}]}, {
            Hue[0.1421359549995791, 0.6, 0.6], 
            Directive[
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[1.6], 
             Thickness[0.005], 
             RGBColor[0.1225, 0.1725, 0.9104], 
             AbsoluteDashing[{2, 8}]], 
            
            LineBox[{{2.5, 0.22917316123365386`}, {7.5, 
             0.21292200820545656`}, {15., 0.18854106027929726`}, {25., 
             0.15567354810062997`}, {35., 0.12257177453974348`}, {45., 
             0.09128528628879275}, {55., 0.06296806861504704}, {65., 
             0.04174292355689667}}]}}}, {{}, {}}}, {{}, {{{}, {}, {
            Hue[0.67, 0.6, 0.6], 
            Directive[
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[1], 
             AbsoluteDashing[{2, 7}], 
             GrayLevel[0.5]], 
            LineBox[{{7.5, -0.1}, {7.5, 1.1}}]}}}, {{}, {}}}}, {
       ImageSize -> 500, ImageMargins -> {{0, 0}, {0, 0}}, AspectRatio -> 
        NCache[
          Rational[1, 2], 0.5], ImagePadding -> {{80, 20}, {0, 0}}, 
        PlotRange -> {{0, 70}, {0.0001, 0.5999}}, FrameLabel -> {
          FormBox["\"Centrality (%)\"", TraditionalForm], 
          FormBox[
          "\" \\!\\(\\*SubscriptBox[\\(R\\), \\(AA\\)]\\)\"", 
           TraditionalForm]}, Epilog -> {
          InsetBox[
           BoxData[
            FormBox[
             StyleBox["\"Ru+Ru\"", 
              GrayLevel[0], 25, FontFamily -> "Times New Roman", StripOnInput -> 
              False], TraditionalForm]], 
           Scaled[{0.15, 0.87}], {Left, Center}], 
          InsetBox[
           BoxData[
            FormBox[
             StyleBox["\"initial\"", 
              GrayLevel[0], 20, FontFamily -> "Times New Roman", StripOnInput -> 
              False], TraditionalForm]], {50, 0.35}, {Center, Center}], 
          InsetBox[
           BoxData[
            FormBox[
             StyleBox["\"total\"", 
              GrayLevel[0], 20, FontFamily -> "Times New Roman", StripOnInput -> 
              False], TraditionalForm]], {50, 0.53}, {Center, Center}], 
          InsetBox[
           BoxData[
            FormBox[
             StyleBox["\"regeneration\"", 
              GrayLevel[0], 20, FontFamily -> "Times New Roman", StripOnInput -> 
              False], TraditionalForm]], {50, 0.13}, {Center, Center}]}, 
        DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
        1, Axes -> {False, False}, AxesLabel -> {None, None}, 
        AxesOrigin -> {2.5000000000000053`, 0.04174292355689698}, AxesStyle -> 
        Directive[
          GrayLevel[0], 
          AbsoluteThickness[1], 
          AbsoluteDashing[{5, 10}]], DisplayFunction :> Identity, 
        Frame -> {{True, True}, {True, True}}, 
        FrameLabel -> {{None, None}, {None, None}}, FrameStyle -> Directive[
          GrayLevel[0], 25, 
          AbsoluteThickness[1]], 
        FrameTicks -> {{
          Figures`Ticks`LinearTicks, 
           Figures`Ticks`LinearTicks[#, #2, False]& }, {
          Figures`Ticks`LinearTicks, 
           Figures`Ticks`LinearTicks[#, #2, False]& }}, FrameTicksStyle -> 
        Directive[
          GrayLevel[0], 20], GridLines -> {None, None}, GridLinesStyle -> 
        Directive[
          GrayLevel[0.5, 0.4]], ImageMargins -> {{0, 0}, {0, 0}}, 
        ImagePadding -> {{75, 15}, {75, 15}}, ImageSize -> 450, LabelStyle -> 
        Directive[
          GrayLevel[0], FontFamily -> "Times New Roman"], 
        Method -> {
         "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
          "DefaultGraphicsInteraction" -> {
           "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
            "Effects" -> {
             "Highlight" -> {"ratio" -> 2}, 
              "HighlightPoint" -> {"ratio" -> 2}, 
              "Droplines" -> {
               "freeformCursorMode" -> True, 
                "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
          "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
            Directive[
             RGBColor[0.368417, 0.506779, 0.709798], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.880722, 0.611041, 0.142051], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.560181, 0.691569, 0.194885], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.922526, 0.385626, 0.209179], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.528488, 0.470624, 0.701351], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.772079, 0.431554, 0.102387], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.363898, 0.618501, 0.782349], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[1, 0.75, 0], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.647624, 0.37816, 0.614037], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.571589, 0.586483, 0.], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.915, 0.3325, 0.2125], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[
             0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
             AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
          "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> 
          Scaled[0.05], "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> 
          True, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), "CopiedValueFunction" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& )}}, 
        PlotRange -> {{2.5, 65.}, {0.04174292355689667, 0.5583129777863325}}, 
        PlotRangeClipping -> True, PlotRangePadding -> {{
           Scaled[0.], 
           Scaled[0.]}, {
           Scaled[0.], 
           Scaled[0.]}}, Ticks -> {Automatic, Automatic}}], {200., 300.}, 
      Scaled[{0.5, 0.5}]]}, {
     InsetBox[
      GraphicsBox[{{{}, {{{}, {}, {
            Hue[0.67, 0.6, 0.6], 
            Directive[
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[1.6], 
             Thickness[0.01], 
             RGBColor[0.857359, 0.131106, 0.132128]], 
            
            LineBox[{{2.5, 0.4014646272589281}, {7.5, 0.4354027571525255}, {
             15., 0.4391312922084599}, {25., 0.4457771568128077}, {35., 
             0.4592200913380592}, {45., 0.48453377334480147`}, {55., 
             0.521398099627882}, {65., 0.5725288893341274}}]}, {
            Hue[0.9060679774997897, 0.6, 0.6], 
            Directive[
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[1.6], 
             Thickness[0.005], 
             RGBColor[0.857359, 0.131106, 0.132128]], 
            
            LineBox[{{2.5, 0.17752902854793634`}, {7.5, 0.2277247668141626}, {
             15., 0.2584455915970535}, {25., 0.2998383947016367}, {35., 
             0.34783721457768396`}, {45., 0.4038068927573719}, {55., 
             0.46622843836281697`}, {65., 0.5357417755539338}}]}, {
            Hue[0.1421359549995791, 0.6, 0.6], 
            Directive[
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[1.6], 
             Thickness[0.005], 
             RGBColor[0.857359, 0.131106, 0.132128], 
             AbsoluteDashing[{2, 8}]], 
            
            LineBox[{{2.5, 0.22393559871099178`}, {7.5, 
             0.20767799033836293`}, {15., 0.18068570061140646`}, {25., 
             0.145938762111171}, {35., 0.11138287676037519`}, {45., 
             0.08072688058742956}, {55., 0.05516966126506507}, {65., 
             0.036787113780193684`}}]}}}, {{}, {}}}, {{}, {{{}, {}, {
            Hue[0.67, 0.6, 0.6], 
            Directive[
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[1], 
             AbsoluteDashing[{2, 7}], 
             GrayLevel[0.5]], 
            LineBox[{{7.5, -0.1}, {7.5, 1.1}}]}}}, {{}, {}}}}, {
       ImageSize -> 500, ImageMargins -> {{0, 0}, {0, 0}}, AspectRatio -> 
        NCache[
          Rational[1, 2], 0.5], ImagePadding -> {{80, 20}, {80, 0}}, 
        PlotRange -> {{0, 70}, {0.0001, 0.5999}}, FrameLabel -> {
          FormBox["\"Centrality (%)\"", TraditionalForm], 
          FormBox[
          "\" \\!\\(\\*SubscriptBox[\\(R\\), \\(AA\\)]\\)\"", 
           TraditionalForm]}, Epilog -> {
          InsetBox[
           BoxData[
            FormBox[
             StyleBox["\"Zr+Zr\"", 
              GrayLevel[0], 25, FontFamily -> "Times New Roman", StripOnInput -> 
              False], TraditionalForm]], 
           Scaled[{0.15, 0.87}], {Left, Center}], 
          InsetBox[
           BoxData[
            FormBox[
             StyleBox["\"initial\"", 
              GrayLevel[0], 20, FontFamily -> "Times New Roman", StripOnInput -> 
              False], TraditionalForm]], {50, 0.37}, {Center, Center}], 
          InsetBox[
           BoxData[
            FormBox[
             StyleBox["\"total\"", 
              GrayLevel[0], 20, FontFamily -> "Times New Roman", StripOnInput -> 
              False], TraditionalForm]], {50, 0.54}, {Center, Center}], 
          InsetBox[
           BoxData[
            FormBox[
             StyleBox["\"regeneration\"", 
              GrayLevel[0], 20, FontFamily -> "Times New Roman", StripOnInput -> 
              False], TraditionalForm]], {50, 0.13}, {Center, Center}]}, 
        DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
        1, Axes -> {False, False}, AxesLabel -> {None, None}, 
        AxesOrigin -> {2.5000000000000053`, 0.03678711378019399}, AxesStyle -> 
        Directive[
          GrayLevel[0], 
          AbsoluteThickness[1], 
          AbsoluteDashing[{5, 10}]], DisplayFunction :> Identity, 
        Frame -> {{True, True}, {True, True}}, 
        FrameLabel -> {{None, None}, {None, None}}, FrameStyle -> Directive[
          GrayLevel[0], 25, 
          AbsoluteThickness[1]], 
        FrameTicks -> {{
          Figures`Ticks`LinearTicks, 
           Figures`Ticks`LinearTicks[#, #2, False]& }, {
          Figures`Ticks`LinearTicks, 
           Figures`Ticks`LinearTicks[#, #2, False]& }}, FrameTicksStyle -> 
        Directive[
          GrayLevel[0], 20], GridLines -> {None, None}, GridLinesStyle -> 
        Directive[
          GrayLevel[0.5, 0.4]], ImageMargins -> {{0, 0}, {0, 0}}, 
        ImagePadding -> {{75, 15}, {75, 15}}, ImageSize -> 450, LabelStyle -> 
        Directive[
          GrayLevel[0], FontFamily -> "Times New Roman"], 
        Method -> {
         "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
          "DefaultGraphicsInteraction" -> {
           "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
            "Effects" -> {
             "Highlight" -> {"ratio" -> 2}, 
              "HighlightPoint" -> {"ratio" -> 2}, 
              "Droplines" -> {
               "freeformCursorMode" -> True, 
                "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
          "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
            Directive[
             RGBColor[0.368417, 0.506779, 0.709798], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.880722, 0.611041, 0.142051], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.560181, 0.691569, 0.194885], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.922526, 0.385626, 0.209179], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.528488, 0.470624, 0.701351], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.772079, 0.431554, 0.102387], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.363898, 0.618501, 0.782349], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[1, 0.75, 0], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.647624, 0.37816, 0.614037], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.571589, 0.586483, 0.], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.915, 0.3325, 0.2125], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[
             0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
             AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
          "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> 
          Scaled[0.05], "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> 
          True, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), "CopiedValueFunction" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& )}}, 
        PlotRange -> {{2.5, 65.}, {0.036787113780193684`, 
         0.5725288893341274}}, PlotRangeClipping -> True, 
        PlotRangePadding -> {{
           Scaled[0.], 
           Scaled[0.]}, {
           Scaled[0.], 
           Scaled[0.]}}, Ticks -> {Automatic, Automatic}}], {200., 100.}, 
      Scaled[{0.5, 0.5}]]}},
  Frame->False,
  ImageMargins->0,
  ImagePadding->0,
  ImageSize->500,
  PlotRange->{{-80, 420}, {-80, 620}}]], "Output",
 CellChangeTimes->{
  3.8725163623472023`*^9, 3.8725165344719152`*^9, 3.8725172970127707`*^9, {
   3.872517352716303*^9, 3.872517361956687*^9}, 3.872517549986142*^9, 
   3.8725178550722437`*^9, 3.8725187424953527`*^9, 3.8758006953388767`*^9, 
   3.875963492511004*^9, {3.894683536081417*^9, 3.894683562311599*^9}, 
   3.894685535855681*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"c6286800-36d9-495a-83a6-cd0b52507985"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["right", "Section",
 CellChangeTimes->{{3.894683727033258*^9, 
  3.894683727475453*^9}},ExpressionUUID->"2a82d966-8718-443b-9a77-\
4f846d97c6b4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fig2r", "=", 
   RowBox[{
    RowBox[{"Import", "[", 
     RowBox[{
      RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
      "\"\<data/fig2-right.dat\>\""}], "]"}], "\[LeftDoubleBracket]", 
    RowBox[{"2", ";;"}], "\[RightDoubleBracket]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.894683591019108*^9, 3.8946836056318817`*^9}, {
  3.894683895962871*^9, 3.894683898236236*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"d6692aac-ad81-40af-b82f-5f48a1725a2e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"figTm", "=", 
  RowBox[{"Show", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ListPlot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"fig2r", "\[LeftDoubleBracket]", 
         RowBox[{";;", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2"}], "}"}]}], "\[RightDoubleBracket]"}], ",", 
        RowBox[{"fig2r", "\[LeftDoubleBracket]", 
         RowBox[{";;", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "3"}], "}"}]}], "\[RightDoubleBracket]"}]}], 
       "}"}], ",", 
      RowBox[{"Joined", "\[Rule]", "True"}], ",", 
      RowBox[{"PlotRangePadding", "\[Rule]", "0"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Directive", "[", 
          RowBox[{
           RowBox[{"Thickness", "[", "0.008", "]"}], ",", "Blue"}], "]"}], 
         ",", 
         RowBox[{"Directive", "[", 
          RowBox[{
           RowBox[{"Thickness", "[", "0.008", "]"}], ",", "Red"}], "]"}]}], 
        "}"}]}], ",", 
      RowBox[{"FrameLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(N\), \(ch\)]\)\>\"", ",", 
         "\"\<\!\(\*StyleBox[\"T\",FontSlant->\"Italic\"]\) (GeV)\>\""}], 
        "}"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"Epilog", "\[Rule]", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"MyStyle", "[", "\"\<Ru+Ru\>\"", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"100", ",", "0.365"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"Center", ",", "Center"}], "}"}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"MyStyle", "[", "\"\<Zr+Zr\>\"", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"100", ",", "0.315"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"Center", ",", "Center"}], "}"}]}], "]"}]}], "}"}]}], ",",
       "\[IndentingNewLine]", 
      RowBox[{"AspectRatio", "\[Rule]", "0.8"}], ",", 
      RowBox[{"ImagePadding", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"85", ",", "15"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"75", ",", "25"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"20", ",", "360"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.255", ",", "0.43"}], "}"}]}], "}"}]}]}], "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"ListPlot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"230", ",", "0.24"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"230", ",", "0.46"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"2.3", " ", "0.165"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"360", ",", 
            RowBox[{"2.3", " ", "0.165"}]}], "}"}]}], "}"}]}], "}"}], ",", 
      RowBox[{"Joined", "\[Rule]", "True"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"Directive", "[", 
        RowBox[{
         RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", 
         RowBox[{"AbsoluteDashing", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "7"}], "}"}], "]"}], ",", "Gray"}], "]"}]}]}], 
     "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8688831826418552`*^9, 3.8688832347358313`*^9}, {
   3.868883508324237*^9, 3.8688835110709667`*^9}, {3.868884121098385*^9, 
   3.868884250735674*^9}, {3.868884784622113*^9, 3.8688847863009653`*^9}, {
   3.871965446829627*^9, 3.871965447330917*^9}, {3.87196548213317*^9, 
   3.871965536013843*^9}, {3.8719657756143513`*^9, 3.8719657780444393`*^9}, 
   3.8719658651378603`*^9, {3.872517605406706*^9, 3.872517688083159*^9}, {
   3.872517721239998*^9, 3.872517827382365*^9}, 3.872518735311384*^9, {
   3.8946837860480633`*^9, 3.894683880525361*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"4b19271d-a714-4d19-918e-b2321f8988ed"],

Cell[BoxData[
 GraphicsBox[{{{}, {{}, {}, 
     {RGBColor[0.1225, 0.1725, 0.9104], PointSize[0.012833333333333334`], 
      Thickness[0.008], 
      LineBox[{{30., 0.29284}, {50., 0.312576}, {70., 0.328302}, {90., 
       0.340161}, {110., 0.349662}, {130., 0.357149}, {150., 0.363041}, {170.,
        0.368179}, {190., 0.372659}, {210., 0.376334}, {230., 0.379761}, {
       250., 0.382732}, {270., 0.386152}, {290., 0.390765}, {310., 
       0.397448}, {330., 0.40554}, {350., 0.414402}}]}, 
     {RGBColor[0.857359, 0.131106, 0.132128], PointSize[
      0.012833333333333334`], Thickness[0.008], 
      LineBox[{{30., 0.286661}, {50., 0.306583}, {70., 0.322867}, {90., 
       0.335657}, {110., 0.345391}, {130., 0.353725}, {150., 0.36047}, {170., 
       0.366308}, {190., 0.371253}, {210., 0.375456}, {230., 0.378957}, {250.,
        0.3825}, {270., 0.386467}, {290., 0.391575}, {310., 0.398562}, {330., 
       0.406811}, {350., 0.415686}}]}}, {{}, {}}}, {{}, {{}, {}, 
     {GrayLevel[0.5], PointSize[0.012833333333333334`], AbsoluteThickness[1], 
      AbsoluteDashing[{2, 7}], 
      LineBox[{{230., 0.24}, {230., 0.46}, {230., 0.46}}]}, 
     {GrayLevel[0.5], PointSize[0.012833333333333334`], AbsoluteThickness[1], 
      AbsoluteDashing[{2, 7}], 
      LineBox[{{0., 0.3795}, {360., 0.3795}, {360., 0.3795}}]}}, {{}, {}}}},
  AspectRatio->0.8,
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{20.000000000000043`, 0.25500000000000056`},
  AxesStyle->Directive[
    GrayLevel[0], 
    AbsoluteThickness[1], 
    AbsoluteDashing[{5, 10}]],
  DisplayFunction->Identity,
  Epilog->{
    InsetBox[
     BoxData[
      FormBox[
       StyleBox["\"Ru+Ru\"", 
        GrayLevel[0], 20, FontFamily -> "Times New Roman", StripOnInput -> 
        False], TraditionalForm]], {100, 0.365}, {Center, Center}], 
    InsetBox[
     BoxData[
      FormBox[
       StyleBox["\"Zr+Zr\"", 
        GrayLevel[0], 20, FontFamily -> "Times New Roman", StripOnInput -> 
        False], TraditionalForm]], {100, 0.315}, {Center, Center}]},
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      TagBox[
      "\"\\!\\(\\*StyleBox[\\\"T\\\",FontSlant->\\\"Italic\\\"]\\) (GeV)\"", 
       HoldForm], TraditionalForm], None}, {
     FormBox[
      TagBox["\"\\!\\(\\*SubscriptBox[\\(N\\), \\(ch\\)]\\)\"", HoldForm], 
      TraditionalForm], None}},
  FrameStyle->Directive[
    GrayLevel[0], 25, 
    AbsoluteThickness[1]],
  FrameTicks->
   FrontEndValueCache[{{
     Figures`Ticks`LinearTicks, Figures`Ticks`LinearTicks[#, #2, False]& }, {
     Figures`Ticks`LinearTicks, 
      Figures`Ticks`LinearTicks[#, #2, False]& }}, {{{{
        Rational[1, 4], 
        FormBox["\"0.25\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {
        Rational[3, 10], 
        FormBox["\"0.30\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {
        Rational[7, 20], 
        FormBox["\"0.35\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {
        Rational[2, 5], 
        FormBox["\"0.40\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {
        Rational[13, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[27, 100], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[7, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[29, 100], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[31, 100], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[8, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[33, 100], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[17, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[9, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[37, 100], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[19, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[39, 100], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[41, 100], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[21, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[43, 100], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}}, {{
        Rational[1, 4], 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {
        Rational[3, 10], 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {
        Rational[7, 20], 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {
        Rational[2, 5], 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {
        Rational[13, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[27, 100], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[7, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[29, 100], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[31, 100], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[8, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[33, 100], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[17, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[9, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[37, 100], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[19, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[39, 100], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[41, 100], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[21, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[43, 100], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}}}, {{{50, 
        FormBox["\"50\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {100, 
        FormBox["\"100\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {150, 
        FormBox["\"150\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {200, 
        FormBox["\"200\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {250, 
        FormBox["\"250\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {300, 
        FormBox["\"300\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {350, 
        FormBox["\"350\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {20, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {30, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {40, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {60, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {70, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {80, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {90, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {110, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {120, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {130, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {140, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {160, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {170, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {180, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {190, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {210, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {220, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {230, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {240, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {260, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {270, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {280, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {290, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {310, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {320, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {330, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {340, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {360, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}}, {{50, 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {100, 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {150, 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {200, 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {250, 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {300, 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {350, 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {20, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {30, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {40, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {60, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {70, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {80, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {90, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {110, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {120, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {130, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {140, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {160, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {170, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {180, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {190, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {210, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {220, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {230, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {240, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {260, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {270, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {280, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {290, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {310, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {320, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {330, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {340, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {360, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}}}}],
  FrameTicksStyle->Directive[
    GrayLevel[0], 20],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageMargins->{{0, 0}, {0, 0}},
  ImagePadding->{{85, 15}, {75, 25}},
  ImageSize->450,
  LabelStyle->Directive[
    GrayLevel[0], FontFamily -> "Times New Roman"],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{20., 360.}, {0.255, 0.43}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.894684831791553*^9, 3.894685535885501*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"06a323f1-e4d9-4060-a304-03888fb8259b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"figraaRum", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ListPlot", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"fig2r", "\[LeftDoubleBracket]", 
           RowBox[{";;", ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "4"}], "}"}]}], "\[RightDoubleBracket]"}], ",", 
          RowBox[{"fig2r", "\[LeftDoubleBracket]", 
           RowBox[{";;", ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "5"}], "}"}]}], "\[RightDoubleBracket]"}], ",", 
          RowBox[{"fig2r", "\[LeftDoubleBracket]", 
           RowBox[{";;", ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "6"}], "}"}]}], "\[RightDoubleBracket]"}]}], 
         "}"}], ",", 
        RowBox[{"Joined", "->", "True"}], ",", 
        RowBox[{"PlotRange", "->", "All"}], ",", "\[IndentingNewLine]", 
        RowBox[{"PlotStyle", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Directive", "[", 
            RowBox[{
             RowBox[{"Thickness", "[", "0.01", "]"}], ",", "Blue"}], "]"}], 
           ",", 
           RowBox[{"Directive", "[", 
            RowBox[{
             RowBox[{"Thickness", "[", "0.005", "]"}], ",", "Blue"}], "]"}], 
           ",", 
           RowBox[{"Directive", "[", 
            RowBox[{
             RowBox[{"Thickness", "[", "0.005", "]"}], ",", "Blue", ",", 
             RowBox[{"AbsoluteDashing", "[", 
              RowBox[{"{", 
               RowBox[{"2", ",", "8"}], "}"}], "]"}]}], "]"}]}], "}"}]}]}], 
       "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"ListPlot", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"230", ",", 
            RowBox[{"-", "0.1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"230", ",", "1.1"}], "}"}]}], "}"}], ",", 
        RowBox[{"Joined", "\[Rule]", "True"}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", 
         RowBox[{"Directive", "[", 
          RowBox[{
           RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", 
           RowBox[{"AbsoluteDashing", "[", 
            RowBox[{"{", 
             RowBox[{"2", ",", "7"}], "}"}], "]"}], ",", "Gray"}], "]"}]}]}], 
       "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "\"\<\!\(\*SubscriptBox[\(N\), \(ch\)]\)\>\"", ",", 
       "\"\< \!\(\*SubscriptBox[\(R\), \(AA\)]\)\>\""}], "}"}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"20", ",", "360"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.0001", ",", "0.5999"}], "}"}]}], "}"}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"MyStyle", "[", 
          RowBox[{"\"\<Ru+Ru\>\"", ",", "Black", ",", "25"}], "]"}], ",", 
         RowBox[{"Scaled", "[", 
          RowBox[{"{", 
           RowBox[{".8", ",", "0.85"}], "}"}], "]"}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"MyStyle", "[", "\"\<initial\>\"", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"130", ",", "0.33"}], "}"}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"MyStyle", "[", "\"\<regeneration\>\"", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"130", ",", "0.1"}], "}"}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"MyStyle", "[", "\"\<total\>\"", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"130", ",", "0.49"}], "}"}]}], "]"}]}], "}"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.840526214224101*^9, 3.840526231251843*^9}, {
   3.8405267713474493`*^9, 3.840526785089511*^9}, 3.840527223462329*^9, {
   3.84052726871952*^9, 3.840527289006503*^9}, {3.840528788563394*^9, 
   3.840528810682691*^9}, 3.8408753582251043`*^9, {3.841373364056723*^9, 
   3.841373388556625*^9}, {3.841373429479547*^9, 3.841373429608581*^9}, {
   3.8413740007253532`*^9, 3.8413740067175283`*^9}, 3.841457152135894*^9, {
   3.855460267868191*^9, 3.855460276484253*^9}, {3.855460374143659*^9, 
   3.855460378961574*^9}, {3.855460503228643*^9, 3.8554605212873*^9}, {
   3.855460818106196*^9, 3.855460857343156*^9}, {3.8569064337908154`*^9, 
   3.8569064342445602`*^9}, {3.868887746473432*^9, 3.8688877515461683`*^9}, {
   3.871834562953744*^9, 3.871834565808539*^9}, {3.871834602554078*^9, 
   3.871834602794437*^9}, {3.871965568117236*^9, 3.871965569482729*^9}, 
   3.8725159049693623`*^9, 3.8725162200530567`*^9, 3.872516286869433*^9, {
   3.87251652394167*^9, 3.8725165276699247`*^9}, {3.872517431412168*^9, 
   3.872517456368412*^9}, {3.894683003050638*^9, 3.894683010057762*^9}, {
   3.8946831261902103`*^9, 3.894683245500852*^9}, 3.8946835032482767`*^9, {
   3.8946848767549543`*^9, 3.894684924766899*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"44c8f353-b5e6-4367-aab5-48edb24bcd92"],

Cell[BoxData[
 GraphicsBox[{{{}, {{}, {}, 
     {RGBColor[0.1225, 0.1725, 0.9104], PointSize[0.011000000000000001`], 
      Thickness[0.01], 
      LineBox[{{30., 0.525062482527018}, {50., 0.4845774704923502}, {70., 
       0.4659916758772165}, {90., 0.45582092452995254`}, {110., 
       0.44986517739436904`}, {130., 0.44604859131017593`}, {150., 
       0.4435804753427275}, {170., 0.44182600182065346`}, {190., 
       0.44064861321387416`}, {210., 0.4397687016184942}, {230., 
       0.4382715548345993}, {250., 0.42761464429090035`}, {270., 
       0.41728380613265204`}, {290., 0.40398721001716636`}, {310., 
       0.3891924205769712}, {330., 0.3746622244844451}, {350., 
       0.3618290839171083}}]}, 
     {RGBColor[0.1225, 0.1725, 0.9104], PointSize[0.011000000000000001`], 
      Thickness[0.005], 
      LineBox[{{30., 0.4695361630028778}, {50., 0.4008650857292139}, {70., 
       0.3586502041943121}, {90., 0.3284599178339686}, {110., 
       0.3053936202905598}, {130., 0.2868075903351812}, {150., 
       0.27150823216564873`}, {170., 0.2585053290971373}, {190., 
       0.24727793224967598`}, {210., 0.23754980533269596`}, {230., 
       0.22807885738488215`}, {250., 0.21036833287315496`}, {270., 
       0.19373712490451003`}, {290., 0.17508599950877896`}, {310., 
       0.15564589174176785`}, {330., 0.13704268747696385`}, {350., 
       0.12054504355148817`}}]}, 
     {RGBColor[0.1225, 0.1725, 0.9104], PointSize[0.011000000000000001`], 
      Thickness[0.005], AbsoluteDashing[{2, 8}], 
      LineBox[{{30., 0.055526319524140194`}, {50., 0.08371238476313632}, {70.,
        0.10734147168290441`}, {90., 0.12736100669598394`}, {110., 
       0.14447155710380924`}, {130., 0.15924100097499466`}, {150., 
       0.1720722431770787}, {170., 0.1833206727235162}, {190., 
       0.19337068096419818`}, {210., 0.20221889628579823`}, {230., 
       0.21019269744971716`}, {250., 0.2172463114177454}, {270., 
       0.22354668122814197`}, {290., 0.22890121050838738`}, {310., 
       0.23354652883520333`}, {330., 0.23761953700748123`}, {350., 
       0.2412840403656201}}]}}, {{}, {}}}, {{}, {{}, {}, 
     {GrayLevel[0.5], PointSize[0.012833333333333334`], AbsoluteThickness[1], 
      AbsoluteDashing[{2, 7}], 
      LineBox[{{230., -0.1}, {230., 1.1}}]}}, {{}, {}}}},
  AspectRatio->1,
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{30.000000000000068`, 0.05552631952414054},
  AxesStyle->Directive[
    GrayLevel[0], 
    AbsoluteThickness[1], 
    AbsoluteDashing[{5, 10}]],
  DisplayFunction->Identity,
  Epilog->{
    InsetBox[
     BoxData[
      FormBox[
       StyleBox["\"Ru+Ru\"", 
        GrayLevel[0], 25, FontFamily -> "Times New Roman", StripOnInput -> 
        False], TraditionalForm]], 
     Scaled[{0.8, 0.85}]], 
    InsetBox[
     BoxData[
      FormBox[
       StyleBox["\"initial\"", 
        GrayLevel[0], 20, FontFamily -> "Times New Roman", StripOnInput -> 
        False], TraditionalForm]], {130, 0.33}], 
    InsetBox[
     BoxData[
      FormBox[
       StyleBox["\"regeneration\"", 
        GrayLevel[0], 20, FontFamily -> "Times New Roman", StripOnInput -> 
        False], TraditionalForm]], {130, 0.1}], 
    InsetBox[
     BoxData[
      FormBox[
       StyleBox["\"total\"", 
        GrayLevel[0], 20, FontFamily -> "Times New Roman", StripOnInput -> 
        False], TraditionalForm]], {130, 0.49}]},
  Frame->{{True, True}, {True, True}},
  FrameLabel->{
    FormBox[
    "\"\\!\\(\\*SubscriptBox[\\(N\\), \\(ch\\)]\\)\"", TraditionalForm], 
    FormBox[
    "\" \\!\\(\\*SubscriptBox[\\(R\\), \\(AA\\)]\\)\"", TraditionalForm]},
  FrameStyle->Directive[
    GrayLevel[0], 25, 
    AbsoluteThickness[1]],
  FrameTicks->
   FrontEndValueCache[{{
     Figures`Ticks`LinearTicks, Figures`Ticks`LinearTicks[#, #2, False]& }, {
     Figures`Ticks`LinearTicks, 
      Figures`Ticks`LinearTicks[#, #2, False]& }}, {{{{0, 
        FormBox["\"0.0\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {
        Rational[1, 10], 
        FormBox["\"0.1\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {
        Rational[1, 5], 
        FormBox["\"0.2\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {
        Rational[3, 10], 
        FormBox["\"0.3\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {
        Rational[2, 5], 
        FormBox["\"0.4\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {
        Rational[1, 2], 
        FormBox["\"0.5\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {
        Rational[3, 5], 
        FormBox["\"0.6\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {
        Rational[1, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[1, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[3, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[2, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[3, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[7, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[4, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[9, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[11, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[6, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[13, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[7, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[8, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[17, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[9, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[19, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[21, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[11, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[23, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[12, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[13, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[27, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[14, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[29, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}}, {{0, 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {
        Rational[1, 10], 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {
        Rational[1, 5], 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {
        Rational[3, 10], 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {
        Rational[2, 5], 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {
        Rational[1, 2], 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {
        Rational[3, 5], 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {
        Rational[1, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[1, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[3, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[2, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[3, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[7, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[4, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[9, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[11, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[6, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[13, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[7, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[8, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[17, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[9, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[19, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[21, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[11, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[23, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[12, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[13, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[27, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[14, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[29, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}}}, {{{50, 
        FormBox["\"50\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {100, 
        FormBox["\"100\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {150, 
        FormBox["\"150\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {200, 
        FormBox["\"200\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {250, 
        FormBox["\"250\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {300, 
        FormBox["\"300\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {350, 
        FormBox["\"350\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {20, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {30, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {40, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {60, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {70, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {80, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {90, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {110, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {120, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {130, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {140, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {160, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {170, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {180, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {190, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {210, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {220, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {230, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {240, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {260, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {270, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {280, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {290, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {310, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {320, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {330, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {340, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {360, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}}, {{50, 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {100, 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {150, 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {200, 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {250, 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {300, 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {350, 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {20, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {30, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {40, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {60, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {70, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {80, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {90, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {110, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {120, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {130, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {140, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {160, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {170, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {180, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {190, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {210, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {220, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {230, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {240, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {260, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {270, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {280, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {290, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {310, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {320, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {330, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {340, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {360, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}}}}],
  FrameTicksStyle->Directive[
    GrayLevel[0], 20],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageMargins->{{0, 0}, {0, 0}},
  ImagePadding->{{75, 15}, {75, 15}},
  ImageSize->450,
  LabelStyle->Directive[
    GrayLevel[0], FontFamily -> "Times New Roman"],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{20, 360}, {0.0001, 0.5999}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.], 
     Scaled[0.]}, {
     Scaled[0.], 
     Scaled[0.]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.8946849097363987`*^9, 3.8946849254306707`*^9}, 
   3.894685535910491*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"daebc6ed-4b5e-4d71-8cf5-d39394405d92"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"figraaZrm", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ListPlot", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"fig2r", "\[LeftDoubleBracket]", 
           RowBox[{";;", ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "7"}], "}"}]}], "\[RightDoubleBracket]"}], ",", 
          RowBox[{"fig2r", "\[LeftDoubleBracket]", 
           RowBox[{";;", ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "8"}], "}"}]}], "\[RightDoubleBracket]"}], ",", 
          RowBox[{"fig2r", "\[LeftDoubleBracket]", 
           RowBox[{";;", ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "9"}], "}"}]}], "\[RightDoubleBracket]"}]}], 
         "}"}], ",", 
        RowBox[{"Joined", "->", "True"}], ",", 
        RowBox[{"PlotRange", "->", "All"}], ",", "\[IndentingNewLine]", 
        RowBox[{"PlotStyle", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Directive", "[", 
            RowBox[{
             RowBox[{"Thickness", "[", "0.01", "]"}], ",", "Red"}], "]"}], 
           ",", 
           RowBox[{"Directive", "[", 
            RowBox[{
             RowBox[{"Thickness", "[", "0.005", "]"}], ",", "Red"}], "]"}], 
           ",", 
           RowBox[{"Directive", "[", 
            RowBox[{
             RowBox[{"Thickness", "[", "0.005", "]"}], ",", "Red", ",", 
             RowBox[{"AbsoluteDashing", "[", 
              RowBox[{"{", 
               RowBox[{"2", ",", "8"}], "}"}], "]"}]}], "]"}]}], "}"}]}]}], 
       "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"ListPlot", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"230", ",", 
            RowBox[{"-", "0.1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"230", ",", "1.1"}], "}"}]}], "}"}], ",", 
        RowBox[{"Joined", "\[Rule]", "True"}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", 
         RowBox[{"Directive", "[", 
          RowBox[{
           RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", 
           RowBox[{"AbsoluteDashing", "[", 
            RowBox[{"{", 
             RowBox[{"2", ",", "7"}], "}"}], "]"}], ",", "Gray"}], "]"}]}]}], 
       "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "\"\<\!\(\*SubscriptBox[\(N\), \(ch\)]\)\>\"", ",", 
       "\"\< \!\(\*SubscriptBox[\(R\), \(AA\)]\)\>\""}], "}"}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"20", ",", "360"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.0001", ",", "0.5999"}], "}"}]}], "}"}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"MyStyle", "[", 
          RowBox[{"\"\<Zr+Zr\>\"", ",", "Black", ",", "25"}], "]"}], ",", 
         RowBox[{"Scaled", "[", 
          RowBox[{"{", 
           RowBox[{".8", ",", "0.85"}], "}"}], "]"}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"MyStyle", "[", "\"\<initial\>\"", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"130", ",", "0.33"}], "}"}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"MyStyle", "[", "\"\<regeneration\>\"", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"130", ",", "0.1"}], "}"}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"MyStyle", "[", "\"\<total\>\"", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"130", ",", "0.49"}], "}"}]}], "]"}]}], "}"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.840526214224101*^9, 3.840526231251843*^9}, {
   3.8405267713474493`*^9, 3.840526785089511*^9}, 3.840527223462329*^9, {
   3.84052726871952*^9, 3.840527289006503*^9}, {3.840528788563394*^9, 
   3.840528810682691*^9}, 3.8408753582251043`*^9, {3.841373364056723*^9, 
   3.841373388556625*^9}, {3.841373429479547*^9, 3.841373429608581*^9}, {
   3.8413740007253532`*^9, 3.8413740067175283`*^9}, 3.841457152135894*^9, {
   3.855460267868191*^9, 3.855460276484253*^9}, {3.855460374143659*^9, 
   3.855460378961574*^9}, {3.855460503228643*^9, 3.8554605212873*^9}, {
   3.855460818106196*^9, 3.855460857343156*^9}, {3.8569064337908154`*^9, 
   3.8569064342445602`*^9}, {3.868887746473432*^9, 3.8688877515461683`*^9}, {
   3.871834562953744*^9, 3.871834565808539*^9}, {3.871834602554078*^9, 
   3.871834602794437*^9}, {3.871965568117236*^9, 3.871965569482729*^9}, 
   3.8725159049693623`*^9, 3.8725162200530567`*^9, 3.872516286869433*^9, {
   3.87251652394167*^9, 3.8725165276699247`*^9}, {3.872517431412168*^9, 
   3.872517456368412*^9}, {3.894683003050638*^9, 3.894683010057762*^9}, {
   3.8946831261902103`*^9, 3.894683245500852*^9}, 3.8946835032482767`*^9, {
   3.8946848767549543`*^9, 3.894684969280801*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"59649004-b7d7-45ef-8452-d413666b8410"],

Cell[BoxData[
 GraphicsBox[{{{}, {{}, {}, 
     {RGBColor[0.857359, 0.131106, 0.132128], PointSize[
      0.011000000000000001`], Thickness[0.01], 
      LineBox[{{30., 0.5320488065604493}, {50., 0.48769687576487886`}, {70., 
       0.46677253994295076`}, {90., 0.455080402137814}, {110., 
       0.4482406579096731}, {130., 0.44412778617501025`}, {150., 
       0.4413553905626069}, {170., 0.4396352787404864}, {190., 
       0.43843805562115234`}, {210., 0.4377300243055553}, {230., 
       0.4372437491906505}, {250., 0.42728579488717877`}, {270., 
       0.4159584329518392}, {290., 0.4020238594412015}, {310., 
       0.3866789215668641}, {330., 0.3722149081977466}, {350., 
       0.3591593562694121}}]}, 
     {RGBColor[0.857359, 0.131106, 0.132128], PointSize[
      0.011000000000000001`], Thickness[0.005], 
      LineBox[{{30., 0.48147007239533585`}, {50., 0.4107022565648232}, {70., 
       0.36698263230774913`}, {90., 0.3356837682016317}, {110., 
       0.3117430047159375}, {130., 0.29230414957440654`}, {150., 
       0.2763097350230063}, {170., 0.262666259257004}, {190., 
       0.2509854452803807}, {210., 0.24074341229335827`}, {230., 
       0.23169006562550026`}, {250., 0.21393397771193487`}, {270., 
       0.1958037119688729}, {290., 0.17629796015957266`}, {310., 
       0.15665769024297027`}, {330., 0.13845331175507328`}, {350., 
       0.12257825811913457`}}]}, 
     {RGBColor[0.857359, 0.131106, 0.132128], PointSize[
      0.011000000000000001`], Thickness[0.005], AbsoluteDashing[{2, 8}], 
      LineBox[{{30., 0.05057873416511339}, {50., 0.07699461920005572}, {70., 
       0.09978990763520167}, {90., 0.11939663393618229`}, {110., 
       0.13649765319373558`}, {130., 0.15182363660060372`}, {150., 
       0.1650456555396006}, {170., 0.1769690194834824}, {190., 
       0.18745261034077168`}, {210., 0.19698661201219705`}, {230., 
       0.20555368356515022`}, {250., 0.21335181717524385`}, {270., 
       0.22015472098296632`}, {290., 0.22572589928162887`}, {310., 
       0.23002123132389385`}, {330., 0.23376159644267333`}, {350., 
       0.23658109815027753`}}]}}, {{}, {}}}, {{}, {{}, {}, 
     {GrayLevel[0.5], PointSize[0.012833333333333334`], AbsoluteThickness[1], 
      AbsoluteDashing[{2, 7}], 
      LineBox[{{230., -0.1}, {230., 1.1}}]}}, {{}, {}}}},
  AspectRatio->1,
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{30.000000000000068`, 0.05057873416511372},
  AxesStyle->Directive[
    GrayLevel[0], 
    AbsoluteThickness[1], 
    AbsoluteDashing[{5, 10}]],
  DisplayFunction->Identity,
  Epilog->{
    InsetBox[
     BoxData[
      FormBox[
       StyleBox["\"Zr+Zr\"", 
        GrayLevel[0], 25, FontFamily -> "Times New Roman", StripOnInput -> 
        False], TraditionalForm]], 
     Scaled[{0.8, 0.85}]], 
    InsetBox[
     BoxData[
      FormBox[
       StyleBox["\"initial\"", 
        GrayLevel[0], 20, FontFamily -> "Times New Roman", StripOnInput -> 
        False], TraditionalForm]], {130, 0.33}], 
    InsetBox[
     BoxData[
      FormBox[
       StyleBox["\"regeneration\"", 
        GrayLevel[0], 20, FontFamily -> "Times New Roman", StripOnInput -> 
        False], TraditionalForm]], {130, 0.1}], 
    InsetBox[
     BoxData[
      FormBox[
       StyleBox["\"total\"", 
        GrayLevel[0], 20, FontFamily -> "Times New Roman", StripOnInput -> 
        False], TraditionalForm]], {130, 0.49}]},
  Frame->{{True, True}, {True, True}},
  FrameLabel->{
    FormBox[
    "\"\\!\\(\\*SubscriptBox[\\(N\\), \\(ch\\)]\\)\"", TraditionalForm], 
    FormBox[
    "\" \\!\\(\\*SubscriptBox[\\(R\\), \\(AA\\)]\\)\"", TraditionalForm]},
  FrameStyle->Directive[
    GrayLevel[0], 25, 
    AbsoluteThickness[1]],
  FrameTicks->
   FrontEndValueCache[{{
     Figures`Ticks`LinearTicks, Figures`Ticks`LinearTicks[#, #2, False]& }, {
     Figures`Ticks`LinearTicks, 
      Figures`Ticks`LinearTicks[#, #2, False]& }}, {{{{0, 
        FormBox["\"0.0\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {
        Rational[1, 10], 
        FormBox["\"0.1\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {
        Rational[1, 5], 
        FormBox["\"0.2\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {
        Rational[3, 10], 
        FormBox["\"0.3\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {
        Rational[2, 5], 
        FormBox["\"0.4\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {
        Rational[1, 2], 
        FormBox["\"0.5\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {
        Rational[3, 5], 
        FormBox["\"0.6\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {
        Rational[1, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[1, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[3, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[2, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[3, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[7, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[4, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[9, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[11, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[6, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[13, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[7, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[8, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[17, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[9, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[19, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[21, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[11, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[23, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[12, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[13, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[27, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[14, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[29, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}}, {{0, 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {
        Rational[1, 10], 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {
        Rational[1, 5], 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {
        Rational[3, 10], 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {
        Rational[2, 5], 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {
        Rational[1, 2], 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {
        Rational[3, 5], 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {
        Rational[1, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[1, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[3, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[2, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[3, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[7, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[4, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[9, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[11, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[6, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[13, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[7, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[8, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[17, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[9, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[19, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[21, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[11, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[23, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[12, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[13, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[27, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[14, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[29, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}}}, {{{50, 
        FormBox["\"50\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {100, 
        FormBox["\"100\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {150, 
        FormBox["\"150\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {200, 
        FormBox["\"200\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {250, 
        FormBox["\"250\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {300, 
        FormBox["\"300\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {350, 
        FormBox["\"350\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {20, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {30, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {40, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {60, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {70, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {80, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {90, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {110, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {120, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {130, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {140, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {160, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {170, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {180, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {190, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {210, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {220, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {230, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {240, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {260, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {270, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {280, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {290, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {310, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {320, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {330, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {340, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {360, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}}, {{50, 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {100, 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {150, 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {200, 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {250, 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {300, 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {350, 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {20, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {30, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {40, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {60, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {70, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {80, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {90, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {110, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {120, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {130, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {140, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {160, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {170, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {180, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {190, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {210, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {220, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {230, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {240, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {260, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {270, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {280, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {290, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {310, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {320, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {330, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {340, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {360, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}}}}],
  FrameTicksStyle->Directive[
    GrayLevel[0], 20],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageMargins->{{0, 0}, {0, 0}},
  ImagePadding->{{75, 15}, {75, 15}},
  ImageSize->450,
  LabelStyle->Directive[
    GrayLevel[0], FontFamily -> "Times New Roman"],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{20, 360}, {0.0001, 0.5999}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.], 
     Scaled[0.]}, {
     Scaled[0.], 
     Scaled[0.]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.894684956308647*^9, 3.894684976427644*^9}, 
   3.894685535934004*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"286b331e-e563-40eb-a226-5d2a8216a628"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MultiPanel", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"figTm", ",", "figraaRum", ",", "figraaZrm"}], "}"}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", 
    RowBox[{"1", "/", "2"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.872518413220915*^9, 3.872518414069592*^9}, {
  3.894684759995463*^9, 3.894684766816806*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"88dd16b6-14ed-45bc-b920-d750834309cf"],

Cell[BoxData[
 GraphicsBox[{},
  AspectRatio->NCache[
    Rational[7, 5], 1.4],
  Epilog->{{
     InsetBox[
      GraphicsBox[{{{}, {{{}, {}, {
            Hue[0.67, 0.6, 0.6], 
            Directive[
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[1.6], 
             Thickness[0.008], 
             RGBColor[0.1225, 0.1725, 0.9104]], 
            
            LineBox[{{30., 0.29284}, {50., 0.312576}, {70., 0.328302}, {90., 
             0.340161}, {110., 0.349662}, {130., 0.357149}, {150., 
             0.363041}, {170., 0.368179}, {190., 0.372659}, {210., 
             0.376334}, {230., 0.379761}, {250., 0.382732}, {270., 
             0.386152}, {290., 0.390765}, {310., 0.397448}, {330., 0.40554}, {
             350., 0.414402}}]}, {
            Hue[0.9060679774997897, 0.6, 0.6], 
            Directive[
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[1.6], 
             Thickness[0.008], 
             RGBColor[0.857359, 0.131106, 0.132128]], 
            
            LineBox[{{30., 0.286661}, {50., 0.306583}, {70., 0.322867}, {90., 
             0.335657}, {110., 0.345391}, {130., 0.353725}, {150., 0.36047}, {
             170., 0.366308}, {190., 0.371253}, {210., 0.375456}, {230., 
             0.378957}, {250., 0.3825}, {270., 0.386467}, {290., 0.391575}, {
             310., 0.398562}, {330., 0.406811}, {350., 
             0.415686}}]}}}, {{}, {}}}, {{}, {{{}, {}, {
            Hue[0.67, 0.6, 0.6], 
            Directive[
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[1], 
             AbsoluteDashing[{2, 7}], 
             GrayLevel[0.5]], 
            LineBox[{{230., 0.24}, {230., 0.46}, {230., 0.46}}]}, {
            Hue[0.9060679774997897, 0.6, 0.6], 
            Directive[
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[1], 
             AbsoluteDashing[{2, 7}], 
             GrayLevel[0.5]], 
            
            LineBox[{{0., 0.3795}, {360., 0.3795}, {360., 
             0.3795}}]}}}, {{}, {}}}}, {
       ImageSize -> 500, ImageMargins -> {{0, 0}, {0, 0}}, AspectRatio -> 
        NCache[
          Rational[1, 2], 0.5], ImagePadding -> {{80, 20}, {0, 20}}, 
        DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
        0.8, Axes -> {False, False}, AxesLabel -> {None, None}, 
        AxesOrigin -> {20.000000000000043`, 0.25500000000000056`}, AxesStyle -> 
        Directive[
          GrayLevel[0], 
          AbsoluteThickness[1], 
          AbsoluteDashing[{5, 10}]], DisplayFunction :> Identity, Epilog -> {
          InsetBox[
           BoxData[
            FormBox[
             StyleBox["\"Ru+Ru\"", 
              GrayLevel[0], 20, FontFamily -> "Times New Roman", StripOnInput -> 
              False], TraditionalForm]], {100, 0.365}, {Center, Center}], 
          InsetBox[
           BoxData[
            FormBox[
             StyleBox["\"Zr+Zr\"", 
              GrayLevel[0], 20, FontFamily -> "Times New Roman", StripOnInput -> 
              False], TraditionalForm]], {100, 0.315}, {Center, Center}]}, 
        Frame -> {{True, True}, {True, True}}, FrameLabel -> {{
           FormBox[
            TagBox[
            "\"\\!\\(\\*StyleBox[\\\"T\\\",FontSlant->\\\"Italic\\\"]\\) \
(GeV)\"", HoldForm], TraditionalForm], None}, {
           FormBox[
            TagBox[
            "\"\\!\\(\\*SubscriptBox[\\(N\\), \\(ch\\)]\\)\"", HoldForm], 
            TraditionalForm], None}}, FrameStyle -> Directive[
          GrayLevel[0], 25, 
          AbsoluteThickness[1]], 
        FrameTicks -> {{
          Figures`Ticks`LinearTicks, 
           Figures`Ticks`LinearTicks[#, #2, False]& }, {
          Figures`Ticks`LinearTicks, 
           Figures`Ticks`LinearTicks[#, #2, False]& }}, FrameTicksStyle -> 
        Directive[
          GrayLevel[0], 20], GridLines -> {None, None}, GridLinesStyle -> 
        Directive[
          GrayLevel[0.5, 0.4]], ImageMargins -> {{0, 0}, {0, 0}}, 
        ImagePadding -> {{85, 15}, {75, 25}}, ImageSize -> 450, LabelStyle -> 
        Directive[
          GrayLevel[0], FontFamily -> "Times New Roman"], 
        Method -> {
         "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
          "DefaultGraphicsInteraction" -> {
           "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
            "Effects" -> {
             "Highlight" -> {"ratio" -> 2}, 
              "HighlightPoint" -> {"ratio" -> 2}, 
              "Droplines" -> {
               "freeformCursorMode" -> True, 
                "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
          "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
            Directive[
             RGBColor[0.368417, 0.506779, 0.709798], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.880722, 0.611041, 0.142051], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.560181, 0.691569, 0.194885], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.922526, 0.385626, 0.209179], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.528488, 0.470624, 0.701351], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.772079, 0.431554, 0.102387], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.363898, 0.618501, 0.782349], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[1, 0.75, 0], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.647624, 0.37816, 0.614037], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.571589, 0.586483, 0.], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.915, 0.3325, 0.2125], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[
             0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
             AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
          "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> 
          Scaled[0.05], "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> 
          True, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), "CopiedValueFunction" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& )}}, PlotRange -> {{20., 360.}, {0.255, 0.43}}, 
        PlotRangeClipping -> True, PlotRangePadding -> {{0, 0}, {0, 0}}, 
        Ticks -> {Automatic, Automatic}}], {200., 500.}, 
      Scaled[{0.5, 0.5}]]}, {
     InsetBox[
      GraphicsBox[{{{}, {{{}, {}, {
            Hue[0.67, 0.6, 0.6], 
            Directive[
             PointSize[0.011000000000000001`], 
             AbsoluteThickness[1.6], 
             Thickness[0.01], 
             RGBColor[0.1225, 0.1725, 0.9104]], 
            
            LineBox[{{30., 0.525062482527018}, {50., 0.4845774704923502}, {
             70., 0.4659916758772165}, {90., 0.45582092452995254`}, {110., 
             0.44986517739436904`}, {130., 0.44604859131017593`}, {150., 
             0.4435804753427275}, {170., 0.44182600182065346`}, {190., 
             0.44064861321387416`}, {210., 0.4397687016184942}, {230., 
             0.4382715548345993}, {250., 0.42761464429090035`}, {270., 
             0.41728380613265204`}, {290., 0.40398721001716636`}, {310., 
             0.3891924205769712}, {330., 0.3746622244844451}, {350., 
             0.3618290839171083}}]}, {
            Hue[0.9060679774997897, 0.6, 0.6], 
            Directive[
             PointSize[0.011000000000000001`], 
             AbsoluteThickness[1.6], 
             Thickness[0.005], 
             RGBColor[0.1225, 0.1725, 0.9104]], 
            
            LineBox[{{30., 0.4695361630028778}, {50., 0.4008650857292139}, {
             70., 0.3586502041943121}, {90., 0.3284599178339686}, {110., 
             0.3053936202905598}, {130., 0.2868075903351812}, {150., 
             0.27150823216564873`}, {170., 0.2585053290971373}, {190., 
             0.24727793224967598`}, {210., 0.23754980533269596`}, {230., 
             0.22807885738488215`}, {250., 0.21036833287315496`}, {270., 
             0.19373712490451003`}, {290., 0.17508599950877896`}, {310., 
             0.15564589174176785`}, {330., 0.13704268747696385`}, {350., 
             0.12054504355148817`}}]}, {
            Hue[0.1421359549995791, 0.6, 0.6], 
            Directive[
             PointSize[0.011000000000000001`], 
             AbsoluteThickness[1.6], 
             Thickness[0.005], 
             RGBColor[0.1225, 0.1725, 0.9104], 
             AbsoluteDashing[{2, 8}]], 
            
            LineBox[{{30., 0.055526319524140194`}, {50., 
             0.08371238476313632}, {70., 0.10734147168290441`}, {90., 
             0.12736100669598394`}, {110., 0.14447155710380924`}, {130., 
             0.15924100097499466`}, {150., 0.1720722431770787}, {170., 
             0.1833206727235162}, {190., 0.19337068096419818`}, {210., 
             0.20221889628579823`}, {230., 0.21019269744971716`}, {250., 
             0.2172463114177454}, {270., 0.22354668122814197`}, {290., 
             0.22890121050838738`}, {310., 0.23354652883520333`}, {330., 
             0.23761953700748123`}, {350., 
             0.2412840403656201}}]}}}, {{}, {}}}, {{}, {{{}, {}, {
            Hue[0.67, 0.6, 0.6], 
            Directive[
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[1], 
             AbsoluteDashing[{2, 7}], 
             GrayLevel[0.5]], 
            LineBox[{{230., -0.1}, {230., 1.1}}]}}}, {{}, {}}}}, {
       ImageSize -> 500, ImageMargins -> {{0, 0}, {0, 0}}, AspectRatio -> 
        NCache[
          Rational[1, 2], 0.5], ImagePadding -> {{80, 20}, {0, 0}}, 
        FrameLabel -> {
          FormBox[
          "\"\\!\\(\\*SubscriptBox[\\(N\\), \\(ch\\)]\\)\"", TraditionalForm], 
          FormBox[
          "\" \\!\\(\\*SubscriptBox[\\(R\\), \\(AA\\)]\\)\"", 
           TraditionalForm]}, PlotRange -> {{20, 360}, {0.0001, 0.5999}}, 
        Epilog -> {
          InsetBox[
           BoxData[
            FormBox[
             StyleBox["\"Ru+Ru\"", 
              GrayLevel[0], 25, FontFamily -> "Times New Roman", StripOnInput -> 
              False], TraditionalForm]], 
           Scaled[{0.8, 0.85}]], 
          InsetBox[
           BoxData[
            FormBox[
             StyleBox["\"initial\"", 
              GrayLevel[0], 20, FontFamily -> "Times New Roman", StripOnInput -> 
              False], TraditionalForm]], {130, 0.33}], 
          InsetBox[
           BoxData[
            FormBox[
             StyleBox["\"regeneration\"", 
              GrayLevel[0], 20, FontFamily -> "Times New Roman", StripOnInput -> 
              False], TraditionalForm]], {130, 0.1}], 
          InsetBox[
           BoxData[
            FormBox[
             StyleBox["\"total\"", 
              GrayLevel[0], 20, FontFamily -> "Times New Roman", StripOnInput -> 
              False], TraditionalForm]], {130, 0.49}]}, DisplayFunction -> 
        Identity, DisplayFunction -> Identity, AspectRatio -> 1, 
        Axes -> {False, False}, AxesLabel -> {None, None}, 
        AxesOrigin -> {30.000000000000068`, 0.05552631952414054}, AxesStyle -> 
        Directive[
          GrayLevel[0], 
          AbsoluteThickness[1], 
          AbsoluteDashing[{5, 10}]], DisplayFunction :> Identity, 
        Frame -> {{True, True}, {True, True}}, 
        FrameLabel -> {{None, None}, {None, None}}, FrameStyle -> Directive[
          GrayLevel[0], 25, 
          AbsoluteThickness[1]], 
        FrameTicks -> {{
          Figures`Ticks`LinearTicks, 
           Figures`Ticks`LinearTicks[#, #2, False]& }, {
          Figures`Ticks`LinearTicks, 
           Figures`Ticks`LinearTicks[#, #2, False]& }}, FrameTicksStyle -> 
        Directive[
          GrayLevel[0], 20], GridLines -> {None, None}, GridLinesStyle -> 
        Directive[
          GrayLevel[0.5, 0.4]], ImageMargins -> {{0, 0}, {0, 0}}, 
        ImagePadding -> {{75, 15}, {75, 15}}, ImageSize -> 450, LabelStyle -> 
        Directive[
          GrayLevel[0], FontFamily -> "Times New Roman"], 
        Method -> {
         "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
          "DefaultGraphicsInteraction" -> {
           "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
            "Effects" -> {
             "Highlight" -> {"ratio" -> 2}, 
              "HighlightPoint" -> {"ratio" -> 2}, 
              "Droplines" -> {
               "freeformCursorMode" -> True, 
                "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
          "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
            Directive[
             RGBColor[0.368417, 0.506779, 0.709798], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.880722, 0.611041, 0.142051], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.560181, 0.691569, 0.194885], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.922526, 0.385626, 0.209179], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.528488, 0.470624, 0.701351], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.772079, 0.431554, 0.102387], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.363898, 0.618501, 0.782349], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[1, 0.75, 0], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.647624, 0.37816, 0.614037], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.571589, 0.586483, 0.], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.915, 0.3325, 0.2125], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[
             0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
             AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
          "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> 
          Scaled[0.05], "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> 
          True, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), "CopiedValueFunction" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& )}}, 
        PlotRange -> {{30., 350.}, {0.055526319524140194`, 
         0.525062482527018}}, PlotRangeClipping -> True, PlotRangePadding -> {{
           Scaled[0.], 
           Scaled[0.]}, {
           Scaled[0.], 
           Scaled[0.]}}, Ticks -> {Automatic, Automatic}}], {200., 300.}, 
      Scaled[{0.5, 0.5}]]}, {
     InsetBox[
      GraphicsBox[{{{}, {{{}, {}, {
            Hue[0.67, 0.6, 0.6], 
            Directive[
             PointSize[0.011000000000000001`], 
             AbsoluteThickness[1.6], 
             Thickness[0.01], 
             RGBColor[0.857359, 0.131106, 0.132128]], 
            
            LineBox[{{30., 0.5320488065604493}, {50., 0.48769687576487886`}, {
             70., 0.46677253994295076`}, {90., 0.455080402137814}, {110., 
             0.4482406579096731}, {130., 0.44412778617501025`}, {150., 
             0.4413553905626069}, {170., 0.4396352787404864}, {190., 
             0.43843805562115234`}, {210., 0.4377300243055553}, {230., 
             0.4372437491906505}, {250., 0.42728579488717877`}, {270., 
             0.4159584329518392}, {290., 0.4020238594412015}, {310., 
             0.3866789215668641}, {330., 0.3722149081977466}, {350., 
             0.3591593562694121}}]}, {
            Hue[0.9060679774997897, 0.6, 0.6], 
            Directive[
             PointSize[0.011000000000000001`], 
             AbsoluteThickness[1.6], 
             Thickness[0.005], 
             RGBColor[0.857359, 0.131106, 0.132128]], 
            
            LineBox[{{30., 0.48147007239533585`}, {50., 0.4107022565648232}, {
             70., 0.36698263230774913`}, {90., 0.3356837682016317}, {110., 
             0.3117430047159375}, {130., 0.29230414957440654`}, {150., 
             0.2763097350230063}, {170., 0.262666259257004}, {190., 
             0.2509854452803807}, {210., 0.24074341229335827`}, {230., 
             0.23169006562550026`}, {250., 0.21393397771193487`}, {270., 
             0.1958037119688729}, {290., 0.17629796015957266`}, {310., 
             0.15665769024297027`}, {330., 0.13845331175507328`}, {350., 
             0.12257825811913457`}}]}, {
            Hue[0.1421359549995791, 0.6, 0.6], 
            Directive[
             PointSize[0.011000000000000001`], 
             AbsoluteThickness[1.6], 
             Thickness[0.005], 
             RGBColor[0.857359, 0.131106, 0.132128], 
             AbsoluteDashing[{2, 8}]], 
            
            LineBox[{{30., 0.05057873416511339}, {50., 0.07699461920005572}, {
             70., 0.09978990763520167}, {90., 0.11939663393618229`}, {110., 
             0.13649765319373558`}, {130., 0.15182363660060372`}, {150., 
             0.1650456555396006}, {170., 0.1769690194834824}, {190., 
             0.18745261034077168`}, {210., 0.19698661201219705`}, {230., 
             0.20555368356515022`}, {250., 0.21335181717524385`}, {270., 
             0.22015472098296632`}, {290., 0.22572589928162887`}, {310., 
             0.23002123132389385`}, {330., 0.23376159644267333`}, {350., 
             0.23658109815027753`}}]}}}, {{}, {}}}, {{}, {{{}, {}, {
            Hue[0.67, 0.6, 0.6], 
            Directive[
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[1], 
             AbsoluteDashing[{2, 7}], 
             GrayLevel[0.5]], 
            LineBox[{{230., -0.1}, {230., 1.1}}]}}}, {{}, {}}}}, {
       ImageSize -> 500, ImageMargins -> {{0, 0}, {0, 0}}, AspectRatio -> 
        NCache[
          Rational[1, 2], 0.5], ImagePadding -> {{80, 20}, {80, 0}}, 
        FrameLabel -> {
          FormBox[
          "\"\\!\\(\\*SubscriptBox[\\(N\\), \\(ch\\)]\\)\"", TraditionalForm], 
          FormBox[
          "\" \\!\\(\\*SubscriptBox[\\(R\\), \\(AA\\)]\\)\"", 
           TraditionalForm]}, PlotRange -> {{20, 360}, {0.0001, 0.5999}}, 
        Epilog -> {
          InsetBox[
           BoxData[
            FormBox[
             StyleBox["\"Zr+Zr\"", 
              GrayLevel[0], 25, FontFamily -> "Times New Roman", StripOnInput -> 
              False], TraditionalForm]], 
           Scaled[{0.8, 0.85}]], 
          InsetBox[
           BoxData[
            FormBox[
             StyleBox["\"initial\"", 
              GrayLevel[0], 20, FontFamily -> "Times New Roman", StripOnInput -> 
              False], TraditionalForm]], {130, 0.33}], 
          InsetBox[
           BoxData[
            FormBox[
             StyleBox["\"regeneration\"", 
              GrayLevel[0], 20, FontFamily -> "Times New Roman", StripOnInput -> 
              False], TraditionalForm]], {130, 0.1}], 
          InsetBox[
           BoxData[
            FormBox[
             StyleBox["\"total\"", 
              GrayLevel[0], 20, FontFamily -> "Times New Roman", StripOnInput -> 
              False], TraditionalForm]], {130, 0.49}]}, DisplayFunction -> 
        Identity, DisplayFunction -> Identity, AspectRatio -> 1, 
        Axes -> {False, False}, AxesLabel -> {None, None}, 
        AxesOrigin -> {30.000000000000068`, 0.05057873416511372}, AxesStyle -> 
        Directive[
          GrayLevel[0], 
          AbsoluteThickness[1], 
          AbsoluteDashing[{5, 10}]], DisplayFunction :> Identity, 
        Frame -> {{True, True}, {True, True}}, 
        FrameLabel -> {{None, None}, {None, None}}, FrameStyle -> Directive[
          GrayLevel[0], 25, 
          AbsoluteThickness[1]], 
        FrameTicks -> {{
          Figures`Ticks`LinearTicks, 
           Figures`Ticks`LinearTicks[#, #2, False]& }, {
          Figures`Ticks`LinearTicks, 
           Figures`Ticks`LinearTicks[#, #2, False]& }}, FrameTicksStyle -> 
        Directive[
          GrayLevel[0], 20], GridLines -> {None, None}, GridLinesStyle -> 
        Directive[
          GrayLevel[0.5, 0.4]], ImageMargins -> {{0, 0}, {0, 0}}, 
        ImagePadding -> {{75, 15}, {75, 15}}, ImageSize -> 450, LabelStyle -> 
        Directive[
          GrayLevel[0], FontFamily -> "Times New Roman"], 
        Method -> {
         "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
          "DefaultGraphicsInteraction" -> {
           "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
            "Effects" -> {
             "Highlight" -> {"ratio" -> 2}, 
              "HighlightPoint" -> {"ratio" -> 2}, 
              "Droplines" -> {
               "freeformCursorMode" -> True, 
                "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
          "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
            Directive[
             RGBColor[0.368417, 0.506779, 0.709798], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.880722, 0.611041, 0.142051], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.560181, 0.691569, 0.194885], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.922526, 0.385626, 0.209179], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.528488, 0.470624, 0.701351], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.772079, 0.431554, 0.102387], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.363898, 0.618501, 0.782349], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[1, 0.75, 0], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.647624, 0.37816, 0.614037], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.571589, 0.586483, 0.], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.915, 0.3325, 0.2125], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[
             0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
             AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
          "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> 
          Scaled[0.05], "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> 
          True, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), "CopiedValueFunction" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& )}}, 
        PlotRange -> {{30., 350.}, {0.05057873416511339, 0.5320488065604493}},
         PlotRangeClipping -> True, PlotRangePadding -> {{
           Scaled[0.], 
           Scaled[0.]}, {
           Scaled[0.], 
           Scaled[0.]}}, Ticks -> {Automatic, Automatic}}], {200., 100.}, 
      Scaled[{0.5, 0.5}]]}},
  Frame->False,
  ImageMargins->0,
  ImagePadding->0,
  ImageSize->500,
  PlotRange->{{-80, 420}, {-80, 620}}]], "Output",
 CellChangeTimes->{3.894684984328146*^9, 3.8946855359462442`*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"4d355b60-763d-4c10-b8a0-bd80f8eadff4"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["fig 3", "Chapter",
 CellChangeTimes->{{3.894682426724697*^9, 
  3.894682428299209*^9}},ExpressionUUID->"eda83f2d-b4e1-4c4c-a5d2-\
e2e3521007d1"],

Cell[CellGroupData[{

Cell["left", "Section",
 CellChangeTimes->{{3.8946824317409773`*^9, 
  3.894682447121443*^9}},ExpressionUUID->"73a28d8c-8475-4b9b-91aa-\
ed398443b052"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Rncoll", "=", 
   RowBox[{
    RowBox[{"Import", "[", 
     RowBox[{
      RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
      "\"\<data/Ratio_Ncoll_centrality.dat\>\""}], "]"}], 
    "\[LeftDoubleBracket]", 
    RowBox[{"2", ";;"}], "\[RightDoubleBracket]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fig3l", "=", 
    RowBox[{
     RowBox[{"Import", "[", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
       "\"\<data/fig3-left.dat\>\""}], "]"}], "\[LeftDoubleBracket]", 
     RowBox[{"2", ";;"}], "\[RightDoubleBracket]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"figcompareN2", "=", 
    RowBox[{"Show", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ListPlot", "[", 
       RowBox[{
        RowBox[{"fig3l", "\[LeftDoubleBracket]", 
         RowBox[{";;", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "3"}], "}"}]}], "\[RightDoubleBracket]"}], ",", 
        RowBox[{"Joined", "\[Rule]", "True"}], ",", 
        RowBox[{"PlotRangePadding", "\[Rule]", "0"}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", 
         RowBox[{"Directive", "[", 
          RowBox[{
           RowBox[{"Thickness", "[", "0.01", "]"}], ",", "Black"}], "]"}]}], 
        ",", 
        RowBox[{"FrameLabel", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
          "\"\<\>\"", ",", 
           "\"\<\!\(\*SubsuperscriptBox[\(N\), \(AA\), \(Ru + Ru\)]\) / \
\!\(\*SubsuperscriptBox[\(N\), \(AA\), \(Zr + Zr\)]\)\>\""}], "}"}]}], ",", 
        RowBox[{"AspectRatio", "\[Rule]", 
         RowBox[{"1", "/", "2"}]}], ",", 
        RowBox[{"ImagePadding", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"85", ",", "15"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"75", ",", "25"}], "}"}]}], "}"}]}], ",", 
        RowBox[{"PlotRange", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "70"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0.98", ",", "1.28"}], "}"}]}], "}"}]}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"ListPlot", "[", 
       RowBox[{
        RowBox[{"fig3l", "\[LeftDoubleBracket]", 
         RowBox[{";;", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "4"}], "}"}]}], "\[RightDoubleBracket]"}], ",", 
        RowBox[{"Joined", "\[Rule]", "True"}], ",", 
        RowBox[{"PlotRangePadding", "\[Rule]", "0"}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", 
         RowBox[{"Directive", "[", 
          RowBox[{
           RowBox[{"Thickness", "[", "0.005", "]"}], ",", "Black"}], "]"}]}], 
        ",", 
        RowBox[{"AspectRatio", "\[Rule]", "0.8"}], ",", 
        RowBox[{"ImagePadding", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"85", ",", "15"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"75", ",", "25"}], "}"}]}], "}"}]}], ",", 
        RowBox[{"PlotRange", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "70"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1.5"}], "}"}]}], "}"}]}]}], "]"}], ",", 
      RowBox[{"ListPlot", "[", 
       RowBox[{
        RowBox[{"fig3l", "\[LeftDoubleBracket]", 
         RowBox[{";;", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "5"}], "}"}]}], "\[RightDoubleBracket]"}], ",", 
        RowBox[{"Joined", "\[Rule]", "True"}], ",", 
        RowBox[{"PlotRangePadding", "\[Rule]", "0"}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", 
         RowBox[{"Directive", "[", 
          RowBox[{
           RowBox[{"Thickness", "[", "0.005", "]"}], ",", "Black", ",", 
           RowBox[{"AbsoluteDashing", "[", 
            RowBox[{"{", 
             RowBox[{"2", ",", "8"}], "}"}], "]"}]}], "]"}]}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"ListPlot", "[", 
       RowBox[{
        RowBox[{"Prepend", "[", 
         RowBox[{"Rncoll", ",", 
          RowBox[{"{", 
           RowBox[{"5", ",", "1.25"}], "}"}]}], "]"}], ",", 
        RowBox[{"PlotMarkers", "\[Rule]", 
         RowBox[{"Marker", "[", 
          RowBox[{"\"\<Square\>\"", ",", "Green", ",", "0.04"}], "]"}]}]}], 
       "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"ListPlot", "[", 
       RowBox[{
        RowBox[{"Prepend", "[", 
         RowBox[{
          RowBox[{"Transpose", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Rncoll", "\[LeftDoubleBracket]", 
              RowBox[{";;", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
             SuperscriptBox[
              RowBox[{"Rncoll", "\[LeftDoubleBracket]", 
               RowBox[{";;", ",", "2"}], "\[RightDoubleBracket]"}], "2"]}], 
            "}"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"5", ",", "1.21"}], "}"}]}], "]"}], ",", 
        RowBox[{"PlotMarkers", "\[Rule]", 
         RowBox[{"Marker", "[", 
          RowBox[{"\"\<OpenSquare\>\"", ",", "Green", ",", "0.04"}], 
          "]"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Epilog", "\[Rule]", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{
           "MyStyle", "[", "\"\<\!\(\*SubscriptBox[\(N\), \(coll\)]\)\>\"", 
            "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"7", ",", "1.25"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"Left", ",", "Center"}], "}"}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{
           "MyStyle", "[", 
            "\"\<\!\(\*SubsuperscriptBox[\(N\), \(coll\), \(2\)]\)\>\"", 
            "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"7", ",", "1.21"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"Left", ",", "Center"}], "}"}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"MyStyle", "[", "\"\<initial\>\"", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"40", ",", "1.03"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"Center", ",", "Center"}], "}"}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"MyStyle", "[", "\"\<total\>\"", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"29", ",", "1.085"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"Center", ",", "Center"}], "}"}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"MyStyle", "[", "\"\<regeneration\>\"", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"13", ",", "1.13"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"Center", ",", "Center"}], "}"}]}], "]"}]}], 
        "\[IndentingNewLine]", "}"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"figcompareRaa", "=", 
    RowBox[{"ListPlot", "[", 
     RowBox[{
      RowBox[{"fig3l", "\[LeftDoubleBracket]", 
       RowBox[{";;", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}]}], "\[RightDoubleBracket]"}], ",", 
      RowBox[{"Joined", "\[Rule]", "True"}], ",", 
      RowBox[{"PlotRangePadding", "\[Rule]", "0"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"Directive", "[", 
        RowBox[{
         RowBox[{"Thickness", "[", "0.01", "]"}], ",", "Black"}], "]"}]}], 
      ",", 
      RowBox[{"FrameLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
        "\"\<Centrality (%)\>\"", ",", 
         "\"\<\!\(\*SubscriptBox[\(R\), \(AA\)]\) ratio\>\""}], "}"}]}], ",", 
      
      RowBox[{"ImagePadding", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"85", ",", "15"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"75", ",", "25"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "70"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.971", ",", "1.009"}], "}"}]}], "}"}]}]}], "]"}]}], ";"}],
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"MultiPanel", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"figcompareN2", ",", "figcompareRaa"}], "}"}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "0.5"}], ",", 
   RowBox[{"yRatios", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"7", ",", "3"}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.867853648686449*^9, 3.867853674099118*^9}, {
   3.8678537279352818`*^9, 3.867853860392668*^9}, {3.86785392823342*^9, 
   3.867853933641755*^9}, {3.868861835741558*^9, 3.868861851816247*^9}, 
   3.868861928746024*^9, {3.871834845941834*^9, 3.871834901110976*^9}, {
   3.871834931767696*^9, 3.871834932067113*^9}, {3.871970834556335*^9, 
   3.8719709297921267`*^9}, {3.87251898248247*^9, 3.8725190130450163`*^9}, {
   3.872519491525629*^9, 3.8725195389318523`*^9}, {3.8725196585077457`*^9, 
   3.872519740495088*^9}, {3.872519864445932*^9, 3.872519967542674*^9}, {
   3.872520060173395*^9, 3.872520066905315*^9}, {3.872520197274383*^9, 
   3.8725202403456917`*^9}, {3.872520345283576*^9, 3.872520351813849*^9}, {
   3.8725203946822233`*^9, 3.872520400885721*^9}, {3.87252049462071*^9, 
   3.872520609951261*^9}, {3.8725206687710533`*^9, 3.8725208071917458`*^9}, 
   3.8725214506377497`*^9, {3.872526430242206*^9, 3.872526431289803*^9}, {
   3.8946824185819073`*^9, 3.894682419209895*^9}, {3.8946824716177187`*^9, 
   3.8946824757506847`*^9}, 3.894682561817878*^9, {3.894682645202306*^9, 
   3.8946826506421328`*^9}, {3.894682883656433*^9, 3.894682935343792*^9}, {
   3.894684287023275*^9, 3.894684289099292*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"5a757c7e-3010-4472-bc29-ca0216416159"],

Cell[BoxData[
 GraphicsBox[{},
  AspectRatio->1.,
  Epilog->{{
     InsetBox[
      GraphicsBox[{{{}, {{{}, {}, {
            Hue[0.67, 0.6, 0.6], 
            Directive[
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[1.6], 
             Thickness[0.01], 
             GrayLevel[0]], 
            
            LineBox[{{2.5, 1.020628159274127}, {7.5, 1.0204872216407408`}, {
             15., 1.043193803122182}, {25., 1.0625500318534447`}, {35., 
             1.0781052875655248`}, {45., 1.088389347467105}, {55., 
             1.0746735841522395`}, {65., 
             1.0551096716282478`}}]}}}, {{}, {}}}, {{}, {{{}, {}, {
            Hue[0.67, 0.6, 0.6], 
            Directive[
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[1.6], 
             Thickness[0.005], 
             GrayLevel[0]], 
            
            LineBox[{{2.5, 0.9874217788541416}, {7.5, 0.9949800372968354}, {
             15., 1.01482605846236}, {25., 1.0292370214569193`}, {35., 
             1.0424373190798477`}, {45., 1.0562318384061307`}, {55., 
             1.05357928149471}, {65., 
             1.0432562624562132`}}]}}}, {{}, {}}}, {{}, {{{}, {}, {
            Hue[0.67, 0.6, 0.6], 
            Directive[
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[1.6], 
             Thickness[0.005], 
             GrayLevel[0], 
             AbsoluteDashing[{2, 8}]], 
            
            LineBox[{{2.5, 1.046953122752405}, {7.5, 1.0484565678258515`}, {
             15., 1.083769889254473}, {25., 1.1309932570492574`}, {35., 
             1.1894926674622897`}, {45., 1.2492456039982296`}, {55., 
             1.252937571294031}, {65., 
             1.2277344258869571`}}]}}}, {{}, {}}}, {{}, {{{
            Directive[
             PointSize[0.012833333333333334`], 
             RGBColor[0.368417, 0.506779, 0.709798], 
             AbsoluteThickness[1.6]], 
            GeometricTransformationBox[
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                 GraphicsBox[{
                   EdgeForm[{
                    AbsoluteThickness[1.5], 
                    RGBColor[0, 0.5, 0]}], 
                   RGBColor[0, 0.5, 0], 
                   PolygonBox[{{1, 1}, {1, -1}, {-1, -1}, {-1, 1}, {1, 1}}]}, 
                  PlotRange -> All], 
                 GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]]}, StripOnInput -> False], 
                TraditionalForm]], {0., 0.}, Automatic, 
              Scaled[0.038]], {{{5., 1.25}}, {{2.5, 1.0230309890702627`}}, {{
             7.5, 1.0226073334289787`}}, {{15., 1.0386138428967449`}}, {{25., 
             1.0602660481124497`}}, {{35., 1.0809073519232015`}}, {{45., 
             1.1047495426170653`}}, {{55., 1.097759967723616}}, {{65., 
             1.0819749373882728`}}}]}}}, {{}, {}}}, {{}, {{{
            Directive[
             PointSize[0.012833333333333334`], 
             RGBColor[0.368417, 0.506779, 0.709798], 
             AbsoluteThickness[1.6]], 
            GeometricTransformationBox[
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                 GraphicsBox[{
                   EdgeForm[{
                    AbsoluteThickness[1.5], 
                    RGBColor[0, 0.5, 0]}], 
                   GrayLevel[1], 
                   PolygonBox[{{1, 1}, {1, -1}, {-1, -1}, {-1, 1}, {1, 1}}]}, 
                  PlotRange -> All], 
                 GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]]}, StripOnInput -> False], 
                TraditionalForm]], {0., 0.}, Automatic, 
              Scaled[0.038]], {{{5., 1.21}}, {{2.5, 1.04659240459808}}, {{7.5,
              1.0457257583827264`}}, {{15., 1.0787187146567443`}}, {{25., 
             1.1241640927799916`}}, {{35., 1.168360703441628}}, {{45., 
             1.2204715519126148`}}, {{55., 1.2050769467365545`}}, {{65., 
             1.1706697651363567`}}}]}}}, {{}, {}}}}, {
       ImageSize -> 500, ImageMargins -> {{0, 0}, {0, 0}}, AspectRatio -> 0.7,
         ImagePadding -> {{80, 20}, {0, 20}}, Epilog -> {
          InsetBox[
           BoxData[
            FormBox[
             StyleBox["\"\\!\\(\\*SubscriptBox[\\(N\\), \\(coll\\)]\\)\"", 
              GrayLevel[0], 20, FontFamily -> "Times New Roman", StripOnInput -> 
              False], TraditionalForm]], {7, 1.25}, {Left, Center}], 
          InsetBox[
           BoxData[
            FormBox[
             StyleBox[
             "\"\\!\\(\\*SubsuperscriptBox[\\(N\\), \\(coll\\), \
\\(2\\)]\\)\"", 
              GrayLevel[0], 20, FontFamily -> "Times New Roman", StripOnInput -> 
              False], TraditionalForm]], {7, 1.21}, {Left, Center}], 
          InsetBox[
           BoxData[
            FormBox[
             StyleBox["\"initial\"", 
              GrayLevel[0], 20, FontFamily -> "Times New Roman", StripOnInput -> 
              False], TraditionalForm]], {40, 1.03}, {Center, Center}], 
          InsetBox[
           BoxData[
            FormBox[
             StyleBox["\"total\"", 
              GrayLevel[0], 20, FontFamily -> "Times New Roman", StripOnInput -> 
              False], TraditionalForm]], {29, 1.085}, {Center, Center}], 
          InsetBox[
           BoxData[
            FormBox[
             StyleBox["\"regeneration\"", 
              GrayLevel[0], 20, FontFamily -> "Times New Roman", StripOnInput -> 
              False], TraditionalForm]], {13, 1.13}, {Center, Center}]}, 
        DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
        NCache[
          Rational[1, 2], 0.5], Axes -> {False, False}, 
        AxesLabel -> {None, None}, AxesOrigin -> {0, 0.9800000000000022}, 
        AxesStyle -> Directive[
          GrayLevel[0], 
          AbsoluteThickness[1], 
          AbsoluteDashing[{5, 10}]], DisplayFunction :> Identity, 
        Frame -> {{True, True}, {True, True}}, FrameLabel -> {{
           FormBox[
            TagBox[
            "\"\\!\\(\\*SubsuperscriptBox[\\(N\\), \\(AA\\), \\(Ru + \
Ru\\)]\\) / \\!\\(\\*SubsuperscriptBox[\\(N\\), \\(AA\\), \\(Zr + \
Zr\\)]\\)\"", HoldForm], TraditionalForm], None}, {
           FormBox[
            TagBox["\"\"", HoldForm], TraditionalForm], None}}, FrameStyle -> 
        Directive[
          GrayLevel[0], 25, 
          AbsoluteThickness[1]], 
        FrameTicks -> {{
          Figures`Ticks`LinearTicks, 
           Figures`Ticks`LinearTicks[#, #2, False]& }, {
          Figures`Ticks`LinearTicks, 
           Figures`Ticks`LinearTicks[#, #2, False]& }}, FrameTicksStyle -> 
        Directive[
          GrayLevel[0], 20], GridLines -> {None, None}, GridLinesStyle -> 
        Directive[
          GrayLevel[0.5, 0.4]], ImageMargins -> {{0, 0}, {0, 0}}, 
        ImagePadding -> {{85, 15}, {75, 25}}, ImageSize -> 450, LabelStyle -> 
        Directive[
          GrayLevel[0], FontFamily -> "Times New Roman"], 
        Method -> {
         "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
          "DefaultGraphicsInteraction" -> {
           "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
            "Effects" -> {
             "Highlight" -> {"ratio" -> 2}, 
              "HighlightPoint" -> {"ratio" -> 2}, 
              "Droplines" -> {
               "freeformCursorMode" -> True, 
                "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
          "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
            Directive[
             RGBColor[0.368417, 0.506779, 0.709798], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.880722, 0.611041, 0.142051], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.560181, 0.691569, 0.194885], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.922526, 0.385626, 0.209179], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.528488, 0.470624, 0.701351], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.772079, 0.431554, 0.102387], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.363898, 0.618501, 0.782349], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[1, 0.75, 0], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.647624, 0.37816, 0.614037], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.571589, 0.586483, 0.], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.915, 0.3325, 0.2125], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[
             0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
             AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
          "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> 
          Scaled[0.05], "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> 
          True, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), "CopiedValueFunction" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& )}}, PlotRange -> {{0., 70.}, {0.98, 1.28}}, 
        PlotRangeClipping -> True, PlotRangePadding -> {{0, 0}, {0, 0}}, 
        Ticks -> {Automatic, Automatic}}], {200., 259.99999999999994`}, 
      Scaled[{0.5, 0.5}]]}, {
     InsetBox[
      GraphicsBox[{{}, {{{}, {}, {
           Hue[0.67, 0.6, 0.6], 
           Directive[
            PointSize[0.012833333333333334`], 
            AbsoluteThickness[1.6], 
            Thickness[0.01], 
            GrayLevel[0]], 
           
           LineBox[{{2.5, 0.9976562487239486}, {7.5, 0.9979004246223527}, {
            15., 1.0044078050600398`}, {25., 1.0021518643884801`}, {35., 
            0.9974047909577384}, {45., 0.9851878871725824}, {55., 
            0.9789650709643021}, {65., 0.9751699664198106}}]}}}, {{}, {}}}, {
       ImageSize -> 500, ImageMargins -> {{0, 0}, {0, 0}}, AspectRatio -> 0.3,
         ImagePadding -> {{80, 20}, {80, 0}}, DisplayFunction -> Identity, 
        DisplayFunction -> Identity, AspectRatio -> 1, Axes -> {False, False},
         AxesLabel -> {None, None}, AxesOrigin -> {0, 0.9710000000000021}, 
        AxesStyle -> Directive[
          GrayLevel[0], 
          AbsoluteThickness[1], 
          AbsoluteDashing[{5, 10}]], DisplayFunction :> Identity, 
        Frame -> {{True, True}, {True, True}}, FrameLabel -> {{
           FormBox[
            TagBox[
            "\"\\!\\(\\*SubscriptBox[\\(R\\), \\(AA\\)]\\) ratio\"", 
             HoldForm], TraditionalForm], None}, {
           FormBox[
            TagBox["\"Centrality (%)\"", HoldForm], TraditionalForm], None}}, 
        FrameStyle -> Directive[
          GrayLevel[0], 25, 
          AbsoluteThickness[1]], 
        FrameTicks -> {{
          Figures`Ticks`LinearTicks, 
           Figures`Ticks`LinearTicks[#, #2, False]& }, {
          Figures`Ticks`LinearTicks, 
           Figures`Ticks`LinearTicks[#, #2, False]& }}, FrameTicksStyle -> 
        Directive[
          GrayLevel[0], 20], GridLines -> {None, None}, GridLinesStyle -> 
        Directive[
          GrayLevel[0.5, 0.4]], ImageMargins -> {{0, 0}, {0, 0}}, 
        ImagePadding -> {{85, 15}, {75, 25}}, ImageSize -> 450, LabelStyle -> 
        Directive[
          GrayLevel[0], FontFamily -> "Times New Roman"], 
        Method -> {
         "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
          "DefaultGraphicsInteraction" -> {
           "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
            "Effects" -> {
             "Highlight" -> {"ratio" -> 2}, 
              "HighlightPoint" -> {"ratio" -> 2}, 
              "Droplines" -> {
               "freeformCursorMode" -> True, 
                "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
          "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
            Directive[
             RGBColor[0.368417, 0.506779, 0.709798], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.880722, 0.611041, 0.142051], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.560181, 0.691569, 0.194885], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.922526, 0.385626, 0.209179], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.528488, 0.470624, 0.701351], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.772079, 0.431554, 0.102387], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.363898, 0.618501, 0.782349], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[1, 0.75, 0], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.647624, 0.37816, 0.614037], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.571589, 0.586483, 0.], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.915, 0.3325, 0.2125], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[
             0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
             AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
          "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> 
          Scaled[0.05], "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> 
          True, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), "CopiedValueFunction" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& )}}, PlotRange -> {{0., 70.}, {0.971, 1.009}}, 
        PlotRangeClipping -> True, PlotRangePadding -> {{0, 0}, {0, 0}}, 
        Ticks -> {Automatic, Automatic}}], {200., 60.}, 
      Scaled[{0.5, 0.5}]]}},
  Frame->False,
  ImageMargins->0,
  ImagePadding->0,
  ImageSize->500,
  PlotRange->{{-80, 420}, {-80, 420.}}]], "Output",
 CellChangeTimes->{
  3.872520148790351*^9, {3.872520207406517*^9, 3.872520240664763*^9}, {
   3.872520327665118*^9, 3.8725203523043633`*^9}, 3.872520440510419*^9, {
   3.872520498865288*^9, 3.872520511937708*^9}, {3.8725205708382874`*^9, 
   3.872520610332038*^9}, {3.8725206704688387`*^9, 3.872520807788724*^9}, 
   3.8758006955281553`*^9, 3.875963492799231*^9, {3.8946824123510017`*^9, 
   3.894682419873835*^9}, 3.894682477251608*^9, 3.894682647250074*^9, 
   3.89468279097054*^9, {3.8946828916572638`*^9, 3.894682940662939*^9}, {
   3.894684423550263*^9, 3.894684447780847*^9}, 3.894685536006537*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"02ac1b62-24da-41e2-90d0-86c6a90c0b09"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["right", "Section",
 CellChangeTimes->{{3.894683727033258*^9, 
  3.894683727475453*^9}},ExpressionUUID->"45b03fdb-614a-49fa-b28e-\
d11955f52000"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"RncollM", "=", 
   RowBox[{
    RowBox[{"Import", "[", 
     RowBox[{
      RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
      "\"\<data/Ratio_Ncoll_multiplicity.dat\>\""}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fig3r", "=", 
    RowBox[{
     RowBox[{"Import", "[", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
       "\"\<data/fig3-right.dat\>\""}], "]"}], "\[LeftDoubleBracket]", 
     RowBox[{"2", ";;"}], "\[RightDoubleBracket]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"figratioNm", "=", 
    RowBox[{"Show", "[", 
     RowBox[{
      RowBox[{"ListPlot", "[", 
       RowBox[{
        RowBox[{"fig3r", "\[LeftDoubleBracket]", 
         RowBox[{";;", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "3"}], "}"}]}], "\[RightDoubleBracket]"}], ",", 
        RowBox[{"Joined", "\[Rule]", "True"}], ",", 
        RowBox[{"PlotRangePadding", "\[Rule]", "0"}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", 
         RowBox[{"Directive", "[", 
          RowBox[{
           RowBox[{"Thickness", "[", "0.005", "]"}], ",", "Black"}], 
          "]"}]}]}], "]"}], ",", 
      RowBox[{"ListPlot", "[", 
       RowBox[{
        RowBox[{"fig3r", "\[LeftDoubleBracket]", 
         RowBox[{";;", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "4"}], "}"}]}], "\[RightDoubleBracket]"}], ",", 
        RowBox[{"Joined", "\[Rule]", "True"}], ",", 
        RowBox[{"PlotRangePadding", "\[Rule]", "0"}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", 
         RowBox[{"Directive", "[", 
          RowBox[{
           RowBox[{"Thickness", "[", "0.005", "]"}], ",", "Black", ",", 
           RowBox[{"AbsoluteDashing", "[", 
            RowBox[{"{", 
             RowBox[{"2", ",", "8"}], "}"}], "]"}]}], "]"}]}]}], "]"}], ",", 
      RowBox[{"ListPlot", "[", 
       RowBox[{
        RowBox[{"fig3r", "\[LeftDoubleBracket]", 
         RowBox[{";;", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "5"}], "}"}]}], "\[RightDoubleBracket]"}], ",", 
        RowBox[{"Joined", "\[Rule]", "True"}], ",", 
        RowBox[{"PlotRangePadding", "\[Rule]", "0"}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", 
         RowBox[{"Directive", "[", 
          RowBox[{
           RowBox[{"Thickness", "[", "0.01", "]"}], ",", "Black"}], "]"}]}]}],
        "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"ListPlot", "[", 
       RowBox[{
        RowBox[{"Prepend", "[", 
         RowBox[{"RncollM", ",", 
          RowBox[{"{", 
           RowBox[{"270", ",", "1.12"}], "}"}]}], "]"}], ",", 
        RowBox[{"PlotMarkers", "\[Rule]", 
         RowBox[{"Marker", "[", 
          RowBox[{"\"\<Square\>\"", ",", "Green", ",", "0.04"}], "]"}]}]}], 
       "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"ListPlot", "[", 
       RowBox[{
        RowBox[{"Prepend", "[", 
         RowBox[{
          RowBox[{"Transpose", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"RncollM", "\[LeftDoubleBracket]", 
              RowBox[{";;", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
             SuperscriptBox[
              RowBox[{"RncollM", "\[LeftDoubleBracket]", 
               RowBox[{";;", ",", "2"}], "\[RightDoubleBracket]"}], "2"]}], 
            "}"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"270", ",", "1.1"}], "}"}]}], "]"}], ",", 
        RowBox[{"PlotMarkers", "\[Rule]", 
         RowBox[{"Marker", "[", 
          RowBox[{"\"\<OpenSquare\>\"", ",", "Green", ",", "0.04"}], 
          "]"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"FrameLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
        "\"\<Multiplicity\>\"", ",", 
         "\"\<\!\(\*SubsuperscriptBox[\(N\), \(AA\), \(RuRu\)]\) / \
\!\(\*SubsuperscriptBox[\(N\), \(AA\), \(ZrZr\)]\)\>\""}], "}"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"20", ",", "360"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.97", ",", "1.14"}], "}"}]}], "}"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Epilog", "\[Rule]", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{
           "MyStyle", "[", "\"\<\!\(\*SubscriptBox[\(N\), \(coll\)]\)\>\"", 
            "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"283", ",", "1.12"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"Left", ",", "Center"}], "}"}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{
           "MyStyle", "[", 
            "\"\<\!\(\*SubsuperscriptBox[\(N\), \(coll\), \(2\)]\)\>\"", 
            "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"283", ",", "1.1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"Left", ",", "Center"}], "}"}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"MyStyle", "[", "\"\<initial\>\"", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"100", ",", "0.99"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"Center", ",", "Center"}], "}"}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"MyStyle", "[", "\"\<total\>\"", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"100", ",", "1.034"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"Center", ",", "Center"}], "}"}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"MyStyle", "[", "\"\<regeneration\>\"", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"70", ",", "1.075"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"Center", ",", "Center"}], "}"}]}], "]"}]}], 
        "\[IndentingNewLine]", "}"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"figratioraam", "=", 
    RowBox[{"ListPlot", "[", 
     RowBox[{
      RowBox[{"fig3r", "\[LeftDoubleBracket]", 
       RowBox[{";;", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}]}], "\[RightDoubleBracket]"}], ",", 
      RowBox[{"Joined", "\[Rule]", "True"}], ",", 
      RowBox[{"PlotRangePadding", "\[Rule]", "0"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"Directive", "[", 
        RowBox[{
         RowBox[{"Thickness", "[", "0.01", "]"}], ",", "Black"}], "]"}]}], 
      ",", 
      RowBox[{"FrameLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(N\), \(ch\)]\)\>\"", ",", 
         "\"\<\!\(\*SubscriptBox[\(R\), \(AA\)]\) ratio\>\""}], "}"}]}], ",", 
      
      RowBox[{"AspectRatio", "\[Rule]", "0.8"}], ",", 
      RowBox[{"ImagePadding", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"85", ",", "15"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"75", ",", "25"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"20", ",", "360"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.977", ",", "1.013"}], "}"}]}], "}"}]}]}], "]"}]}], ";"}],
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"MultiPanel", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"figratioNm", ",", "figratioraam"}], "}"}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "0.5"}], ",", 
   RowBox[{"yRatios", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"7", ",", "3"}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.855709313667161*^9, 3.85570935806487*^9}, {
   3.8569065360834513`*^9, 3.856906536522728*^9}, {3.858748474980563*^9, 
   3.8587484779935493`*^9}, {3.867650124504837*^9, 3.867650126484931*^9}, {
   3.8676533573825617`*^9, 3.8676533777852783`*^9}, {3.868863235032206*^9, 
   3.868863236583172*^9}, {3.868863340311517*^9, 3.8688633839609528`*^9}, {
   3.8688634261021957`*^9, 3.8688634511983223`*^9}, {3.868888120957726*^9, 
   3.868888122131151*^9}, {3.871835418715598*^9, 3.871835431716078*^9}, 
   3.87196934039155*^9, 3.87196959779167*^9, {3.871970645462812*^9, 
   3.871970785616706*^9}, 3.872497713056945*^9, 3.872497745900763*^9, {
   3.872521221064946*^9, 3.872521306545436*^9}, {3.872521350410614*^9, 
   3.872521457106246*^9}, {3.872521530038169*^9, 3.8725216907075977`*^9}, {
   3.872521741078485*^9, 3.872521754136936*^9}, {3.894684491123417*^9, 
   3.894684518735264*^9}, {3.894684656249426*^9, 3.8946846986745462`*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"27ba2257-11c8-45e4-9b1f-6386a9295bf3"],

Cell[BoxData[
 GraphicsBox[{},
  AspectRatio->1.,
  Epilog->{{
     InsetBox[
      GraphicsBox[{{{}, {{{}, {}, {
            Hue[0.67, 0.6, 0.6], 
            Directive[
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[1.6], 
             Thickness[0.005], 
             GrayLevel[0]], 
            
            LineBox[{{30., 1.0002026368903674`}, {50., 1.0006059564821725`}, {
             70., 1.000972386561869}, {90., 1.0010286600766345`}, {110., 
             1.000768182697707}, {130., 0.9998444168766751}, {150., 
             0.9998408513064893}, {170., 0.9991409064389305}, {190., 
             0.9986430098930701}, {210., 0.9985363863529435}, {230., 
             0.9945330022306577}, {250., 0.992087888436806}, {270., 
             0.9987344798206356}, {290., 1.004158036224726}, {310., 
             1.007465059759568}, {330., 1.0060697067793616`}, {350., 
             1.002171851644686}}]}}}, {{}, {}}}, {{}, {{{}, {}, {
            Hue[0.67, 0.6, 0.6], 
            Directive[
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[1.6], 
             Thickness[0.005], 
             GrayLevel[0], 
             AbsoluteDashing[{2, 8}]], 
            
            LineBox[{{30., 1.125950187191532}, {50., 1.1146057511579746`}, {
             70., 1.1017357718717167`}, {90., 1.0912867282644105`}, {110., 
             1.0812532231729202`}, {130., 1.0687897370985153`}, {150., 
             1.0608421934108172`}, {170., 1.0516608972749226`}, {190., 
             1.0456168601556504`}, {210., 1.0388399746887518`}, {230., 
             1.0330799739781993`}, {250., 1.027319694122381}, {270., 
             1.0249397524528632`}, {290., 1.0253322872326232`}, {310., 
             1.0295549786249478`}, {330., 1.033200326584651}, {350., 
             1.039333297244263}}]}}}, {{}, {}}}, {{}, {{{}, {}, {
            Hue[0.67, 0.6, 0.6], 
            Directive[
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[1.6], 
             Thickness[0.01], 
             GrayLevel[0]], 
            
            LineBox[{{30., 1.0121567129829603`}, {50., 1.0186035513328304`}, {
             70., 1.0225142898501578`}, {90., 1.0247091118749947`}, {110., 
             1.0252773809335425`}, {130., 1.0234131499497015`}, {150., 
             1.0226524147578164`}, {170., 1.0202820926243399`}, {190., 
             1.0187265102566558`}, {210., 1.0166737470030396`}, {230., 
             1.012654409449527}, {250., 1.0096797902864034`}, {270., 
             1.0126041697405863`}, {290., 1.0160468252558448`}, {310., 
             1.020605549333373}, {330., 1.0231085111326634`}, {350., 
             1.0266503886933072`}}]}}}, {{}, {}}}, {{}, {{{
            Directive[
             PointSize[0.012833333333333334`], 
             RGBColor[0.368417, 0.506779, 0.709798], 
             AbsoluteThickness[1.6]], 
            GeometricTransformationBox[
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                 GraphicsBox[{
                   EdgeForm[{
                    AbsoluteThickness[1.5], 
                    RGBColor[0, 0.5, 0]}], 
                   RGBColor[0, 0.5, 0], 
                   PolygonBox[{{1, 1}, {1, -1}, {-1, -1}, {-1, 1}, {1, 1}}]}, 
                  PlotRange -> All], 
                 GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]]}, StripOnInput -> False], 
                TraditionalForm]], {0., 0.}, Automatic, 
              Scaled[0.038]], {{{270., 1.12}}, {{30., 
             1.0256128800211468`}}, {{50., 1.0251610029528004`}}, {{70., 
             1.024226681369095}}, {{90., 1.0230448944228352`}}, {{110., 
             1.0215765009702065`}}, {{130., 1.0190080650339264`}}, {{150., 
             1.017522845128777}}, {{170., 1.015222862668948}}, {{190., 
             1.0136149377081105`}}, {{210., 1.0119580739786789`}}, {{230., 
             1.0102786224544202`}}, {{250., 1.0089039267890865`}}, {{270., 
             1.0094836125111388`}}, {{290., 1.011205081286895}}, {{310., 
             1.0141129885430962`}}, {{330., 1.0165268868293578`}}, {{350., 
             1.019208203959242}}}]}}}, {{}, {}}}, {{}, {{{
            Directive[
             PointSize[0.012833333333333334`], 
             RGBColor[0.368417, 0.506779, 0.709798], 
             AbsoluteThickness[1.6]], 
            GeometricTransformationBox[
             InsetBox[
              BoxData[
               FormBox[
                StyleBox[
                 GraphicsBox[{
                   EdgeForm[{
                    AbsoluteThickness[1.5], 
                    RGBColor[0, 0.5, 0]}], 
                   GrayLevel[1], 
                   PolygonBox[{{1, 1}, {1, -1}, {-1, -1}, {-1, 1}, {1, 1}}]}, 
                  PlotRange -> All], 
                 GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]]}, StripOnInput -> False], 
                TraditionalForm]], {0., 0.}, Automatic, 
              Scaled[0.038]], {{{270., 1.1}}, {{30., 1.0518817796652713`}}, {{
             50., 1.0509550819751916`}}, {{70., 1.0490402948283497`}}, {{90., 
             1.04662085600463}}, {{110., 1.0436185473345303`}}, {{130., 
             1.0383774366041867`}}, {{150., 1.035352740358961}}, {{170., 
             1.0306774608857334`}}, {{190., 1.0274152419450167`}}, {{210., 
             1.0240591434906372`}}, {{230., 1.020662894988401}}, {{250., 
             1.0178871334904382`}}, {{270., 1.019057163928539}}, {{290., 
             1.0225357164204358`}}, {{310., 1.0284251535318099`}}, {{330., 
             1.0333269116469859`}}, {{350., 
             1.0387853630178239`}}}]}}}, {{}, {}}}}, {
       ImageSize -> 500, ImageMargins -> {{0, 0}, {0, 0}}, AspectRatio -> 0.7,
         ImagePadding -> {{80, 20}, {0, 20}}, FrameLabel -> {
          FormBox["\"Multiplicity\"", TraditionalForm], 
          FormBox[
          "\"\\!\\(\\*SubsuperscriptBox[\\(N\\), \\(AA\\), \\(RuRu\\)]\\) / \
\\!\\(\\*SubsuperscriptBox[\\(N\\), \\(AA\\), \\(ZrZr\\)]\\)\"", 
           TraditionalForm]}, PlotRange -> {{20, 360}, {0.97, 1.14}}, Epilog -> {
          InsetBox[
           BoxData[
            FormBox[
             StyleBox["\"\\!\\(\\*SubscriptBox[\\(N\\), \\(coll\\)]\\)\"", 
              GrayLevel[0], 20, FontFamily -> "Times New Roman", StripOnInput -> 
              False], TraditionalForm]], {283, 1.12}, {Left, Center}], 
          InsetBox[
           BoxData[
            FormBox[
             StyleBox[
             "\"\\!\\(\\*SubsuperscriptBox[\\(N\\), \\(coll\\), \
\\(2\\)]\\)\"", 
              GrayLevel[0], 20, FontFamily -> "Times New Roman", StripOnInput -> 
              False], TraditionalForm]], {283, 1.1}, {Left, Center}], 
          InsetBox[
           BoxData[
            FormBox[
             StyleBox["\"initial\"", 
              GrayLevel[0], 20, FontFamily -> "Times New Roman", StripOnInput -> 
              False], TraditionalForm]], {100, 0.99}, {Center, Center}], 
          InsetBox[
           BoxData[
            FormBox[
             StyleBox["\"total\"", 
              GrayLevel[0], 20, FontFamily -> "Times New Roman", StripOnInput -> 
              False], TraditionalForm]], {100, 1.034}, {Center, Center}], 
          InsetBox[
           BoxData[
            FormBox[
             StyleBox["\"regeneration\"", 
              GrayLevel[0], 20, FontFamily -> "Times New Roman", StripOnInput -> 
              False], TraditionalForm]], {70, 1.075}, {Center, Center}]}, 
        DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
        1, Axes -> {False, False}, AxesLabel -> {None, None}, 
        AxesOrigin -> {0, 0.9920878884368082}, AxesStyle -> Directive[
          GrayLevel[0], 
          AbsoluteThickness[1], 
          AbsoluteDashing[{5, 10}]], DisplayFunction :> Identity, 
        Frame -> {{True, True}, {True, True}}, 
        FrameLabel -> {{None, None}, {None, None}}, FrameStyle -> Directive[
          GrayLevel[0], 25, 
          AbsoluteThickness[1]], 
        FrameTicks -> {{
          Figures`Ticks`LinearTicks, 
           Figures`Ticks`LinearTicks[#, #2, False]& }, {
          Figures`Ticks`LinearTicks, 
           Figures`Ticks`LinearTicks[#, #2, False]& }}, FrameTicksStyle -> 
        Directive[
          GrayLevel[0], 20], GridLines -> {None, None}, GridLinesStyle -> 
        Directive[
          GrayLevel[0.5, 0.4]], ImageMargins -> {{0, 0}, {0, 0}}, 
        ImagePadding -> {{75, 15}, {75, 15}}, ImageSize -> 450, LabelStyle -> 
        Directive[
          GrayLevel[0], FontFamily -> "Times New Roman"], 
        Method -> {
         "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
          "DefaultGraphicsInteraction" -> {
           "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
            "Effects" -> {
             "Highlight" -> {"ratio" -> 2}, 
              "HighlightPoint" -> {"ratio" -> 2}, 
              "Droplines" -> {
               "freeformCursorMode" -> True, 
                "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
          "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
            Directive[
             RGBColor[0.368417, 0.506779, 0.709798], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.880722, 0.611041, 0.142051], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.560181, 0.691569, 0.194885], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.922526, 0.385626, 0.209179], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.528488, 0.470624, 0.701351], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.772079, 0.431554, 0.102387], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.363898, 0.618501, 0.782349], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[1, 0.75, 0], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.647624, 0.37816, 0.614037], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.571589, 0.586483, 0.], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.915, 0.3325, 0.2125], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[
             0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
             AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
          "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> 
          Scaled[0.05], "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> 
          True, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), "CopiedValueFunction" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& )}}, 
        PlotRange -> {{0, 350.}, {0.992087888436806, 1.007465059759568}}, 
        PlotRangeClipping -> True, PlotRangePadding -> {{0, 0}, {0, 0}}, 
        Ticks -> {Automatic, Automatic}}], {200., 259.99999999999994`}, 
      Scaled[{0.5, 0.5}]]}, {
     InsetBox[
      GraphicsBox[{{}, {{{}, {}, {
           Hue[0.67, 0.6, 0.6], 
           Directive[
            PointSize[0.012833333333333334`], 
            AbsoluteThickness[1.6], 
            Thickness[0.01], 
            GrayLevel[0]], 
           
           LineBox[{{30., 0.9868690166253808}, {50., 0.9936038030433632}, {
            70., 0.9983270993922871}, {90., 1.0016272341956713`}, {110., 
            1.0036242126992043`}, {130., 1.0043248929586421`}, {150., 
            1.0050414809192298`}, {170., 1.0049830465981784`}, {190., 
            1.0050418926103257`}, {210., 1.0046573851454974`}, {230., 
            1.0023506468551038`}, {250., 1.000769624002615}, {270., 
            1.0031863116018767`}, {290., 1.0048836668019998`}, {310., 
            1.0065002224582662`}, {330., 1.0065750087726155`}, {350., 
            1.0074332677155529`}}]}}}, {{}, {}}}, {
       ImageSize -> 500, ImageMargins -> {{0, 0}, {0, 0}}, AspectRatio -> 0.3,
         ImagePadding -> {{80, 20}, {80, 0}}, DisplayFunction -> Identity, 
        DisplayFunction -> Identity, AspectRatio -> 0.8, 
        Axes -> {False, False}, AxesLabel -> {None, None}, 
        AxesOrigin -> {20.000000000000043`, 0.9770000000000022}, AxesStyle -> 
        Directive[
          GrayLevel[0], 
          AbsoluteThickness[1], 
          AbsoluteDashing[{5, 10}]], DisplayFunction :> Identity, 
        Frame -> {{True, True}, {True, True}}, FrameLabel -> {{
           FormBox[
            TagBox[
            "\"\\!\\(\\*SubscriptBox[\\(R\\), \\(AA\\)]\\) ratio\"", 
             HoldForm], TraditionalForm], None}, {
           FormBox[
            TagBox[
            "\"\\!\\(\\*SubscriptBox[\\(N\\), \\(ch\\)]\\)\"", HoldForm], 
            TraditionalForm], None}}, FrameStyle -> Directive[
          GrayLevel[0], 25, 
          AbsoluteThickness[1]], 
        FrameTicks -> {{
          Figures`Ticks`LinearTicks, 
           Figures`Ticks`LinearTicks[#, #2, False]& }, {
          Figures`Ticks`LinearTicks, 
           Figures`Ticks`LinearTicks[#, #2, False]& }}, FrameTicksStyle -> 
        Directive[
          GrayLevel[0], 20], GridLines -> {None, None}, GridLinesStyle -> 
        Directive[
          GrayLevel[0.5, 0.4]], ImageMargins -> {{0, 0}, {0, 0}}, 
        ImagePadding -> {{85, 15}, {75, 25}}, ImageSize -> 450, LabelStyle -> 
        Directive[
          GrayLevel[0], FontFamily -> "Times New Roman"], 
        Method -> {
         "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
          "DefaultGraphicsInteraction" -> {
           "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
            "Effects" -> {
             "Highlight" -> {"ratio" -> 2}, 
              "HighlightPoint" -> {"ratio" -> 2}, 
              "Droplines" -> {
               "freeformCursorMode" -> True, 
                "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
          "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
            Directive[
             RGBColor[0.368417, 0.506779, 0.709798], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.880722, 0.611041, 0.142051], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.560181, 0.691569, 0.194885], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.922526, 0.385626, 0.209179], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.528488, 0.470624, 0.701351], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.772079, 0.431554, 0.102387], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.363898, 0.618501, 0.782349], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[1, 0.75, 0], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.647624, 0.37816, 0.614037], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.571589, 0.586483, 0.], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.915, 0.3325, 0.2125], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[
             0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
             AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
          "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> 
          Scaled[0.05], "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> 
          True, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), "CopiedValueFunction" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& )}}, PlotRange -> {{20., 360.}, {0.977, 1.013}}, 
        PlotRangeClipping -> True, PlotRangePadding -> {{0, 0}, {0, 0}}, 
        Ticks -> {Automatic, Automatic}}], {200., 60.}, 
      Scaled[{0.5, 0.5}]]}},
  Frame->False,
  ImageMargins->0,
  ImagePadding->0,
  ImageSize->500,
  PlotRange->{{-80, 420}, {-80, 420.}}]], "Output",
 CellChangeTimes->{{3.894684648971222*^9, 3.894684688688139*^9}, 
   3.894685536068364*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"c1447fcf-2f1d-4a3b-8ea1-494b6fe1525b"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["fig4", "Chapter",
 CellChangeTimes->{{3.8946811241768417`*^9, 
  3.894681125047784*^9}},ExpressionUUID->"b38527f1-eb5b-489d-a6b0-\
a365f14735fe"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"fig4", "=", 
   RowBox[{
    RowBox[{"Import", "[", 
     RowBox[{
      RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
      "\"\<data/fig4.dat\>\""}], "]"}], "\[LeftDoubleBracket]", 
    RowBox[{"1", ";;"}], "\[RightDoubleBracket]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fig4Up", "=", 
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"ListPlot", "[", 
        RowBox[{
         RowBox[{"{", "\[IndentingNewLine]", 
          RowBox[{"(*", "total", "*)"}], "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"fig4", "\[LeftDoubleBracket]", 
            RowBox[{";;", ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "2"}], "}"}]}], "\[RightDoubleBracket]"}], 
           ",", 
           RowBox[{"fig4", "\[LeftDoubleBracket]", 
            RowBox[{";;", ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "5"}], "}"}]}], "\[RightDoubleBracket]"}], 
           ",", "\[IndentingNewLine]", 
           RowBox[{"(*", "initial", "*)"}], "\[IndentingNewLine]", 
           RowBox[{"fig4", "\[LeftDoubleBracket]", 
            RowBox[{";;", ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "3"}], "}"}]}], "\[RightDoubleBracket]"}], 
           ",", 
           RowBox[{"fig4", "\[LeftDoubleBracket]", 
            RowBox[{";;", ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "6"}], "}"}]}], "\[RightDoubleBracket]"}], 
           ",", "\[IndentingNewLine]", 
           RowBox[{"(*", "regeneration", "*)"}], "\[IndentingNewLine]", 
           RowBox[{"fig4", "\[LeftDoubleBracket]", 
            RowBox[{";;", ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "4"}], "}"}]}], "\[RightDoubleBracket]"}], 
           ",", 
           RowBox[{"fig4", "\[LeftDoubleBracket]", 
            RowBox[{";;", ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "7"}], "}"}]}], "\[RightDoubleBracket]"}]}], 
          "\[IndentingNewLine]", "}"}], ",", 
         RowBox[{"Joined", "->", "True"}], ",", 
         RowBox[{"PlotRange", "->", "All"}], ",", "\[IndentingNewLine]", 
         RowBox[{"PlotStyle", "\[Rule]", 
          RowBox[{"{", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"Directive", "[", 
             RowBox[{
              RowBox[{"Thickness", "[", "0.01", "]"}], ",", "Blue"}], "]"}], 
            ",", 
            RowBox[{"Directive", "[", 
             RowBox[{
              RowBox[{"Thickness", "[", "0.01", "]"}], ",", "Red"}], "]"}], 
            ",", "\[IndentingNewLine]", 
            RowBox[{"Directive", "[", 
             RowBox[{
              RowBox[{"Thickness", "[", "0.005", "]"}], ",", "Blue"}], "]"}], 
            ",", 
            RowBox[{"Directive", "[", 
             RowBox[{
              RowBox[{"Thickness", "[", "0.005", "]"}], ",", "Red"}], "]"}], 
            ",", "\[IndentingNewLine]", 
            RowBox[{"Directive", "[", 
             RowBox[{
              RowBox[{"Thickness", "[", "0.005", "]"}], ",", "Blue", ",", 
              RowBox[{"AbsoluteDashing", "[", 
               RowBox[{"{", 
                RowBox[{"2", ",", "8"}], "}"}], "]"}]}], "]"}], ",", 
            RowBox[{"Directive", "[", 
             RowBox[{
              RowBox[{"Thickness", "[", "0.005", "]"}], ",", "Red", ",", 
              RowBox[{"AbsoluteDashing", "[", 
               RowBox[{"{", 
                RowBox[{"2", ",", "8"}], "}"}], "]"}]}], "]"}]}], 
           "\[IndentingNewLine]", "}"}]}]}], "\[IndentingNewLine]", "]"}], 
       ",", "\[IndentingNewLine]", 
       RowBox[{"(*", "pions", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"ListPlot", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"fig4", "\[LeftDoubleBracket]", 
            RowBox[{";;", ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "8"}], "}"}]}], "\[RightDoubleBracket]"}], 
           ",", 
           RowBox[{"fig4", "\[LeftDoubleBracket]", 
            RowBox[{";;", ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "9"}], "}"}]}], "\[RightDoubleBracket]"}]}], 
          "}"}], ",", 
         RowBox[{"Joined", "->", "True"}], ",", 
         RowBox[{"PlotRange", "->", "All"}], ",", "\[IndentingNewLine]", 
         RowBox[{"PlotStyle", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Directive", "[", 
             RowBox[{
              RowBox[{"AbsoluteThickness", "[", "1.5", "]"}], ",", 
              RowBox[{"AbsoluteDashing", "[", 
               RowBox[{"{", 
                RowBox[{"2", ",", "7", ",", "10", ",", "7"}], "}"}], "]"}], 
              ",", "Red"}], "]"}], ",", "\[IndentingNewLine]", 
            RowBox[{"Directive", "[", 
             RowBox[{
              RowBox[{"AbsoluteThickness", "[", "1.5", "]"}], ",", 
              RowBox[{"AbsoluteDashing", "[", 
               RowBox[{"{", 
                RowBox[{"2", ",", "7", ",", "10", ",", "7"}], "}"}], "]"}], 
              ",", "Blue"}], "]"}]}], "}"}]}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", "legend", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"ListPlot", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"4", ",", "6.5"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"12", ",", "6.5"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"4", ",", "5.7"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"12", ",", "5.7"}], "}"}]}], "}"}]}], "}"}], ",", 
         RowBox[{"Joined", "\[Rule]", "True"}], ",", 
         RowBox[{"PlotStyle", "\[Rule]", 
          RowBox[{"{", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"Directive", "[", 
             RowBox[{
              RowBox[{"Thickness", "[", "0.005", "]"}], ",", "Blue"}], "]"}], 
            ",", 
            RowBox[{"Directive", "[", 
             RowBox[{
              RowBox[{"Thickness", "[", "0.005", "]"}], ",", "Red"}], "]"}]}],
            "}"}]}]}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"PlotRange", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "70"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", ".5"}], ",", "7.4"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<Centrality (%)\>\"", ",", 
        "\"\<  \!\(\*SubscriptBox[\(v\), \(2\)]\) (%)\>\""}], "}"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Epilog", "\[Rule]", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Inset", "[", 
         RowBox[{
          RowBox[{"MyStyle", "[", "\"\<Ru+Ru\>\"", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"14", ",", "6.5"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"Left", ",", "Center"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{
          RowBox[{"MyStyle", "[", "\"\<Zr+Zr\>\"", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"14", ",", "5.7"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"Left", ",", "Center"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{
          RowBox[{
          "MyStyle", "[", 
           "\"\<\!\(\*SuperscriptBox[\(\[Pi]\), \(\[PlusMinus]\)]\)\>\"", 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"55", ",", "6.8"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"Center", ",", "Center"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{
          RowBox[{
          "MyStyle", "[", 
           "\"\<\!\(\*StyleBox[\"J\",FontSlant->\"Italic\"]\)/\[Psi], initial\
\>\"", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"55", ",", ".2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"Center", ",", "Center"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{
          RowBox[{
          "MyStyle", "[", 
           "\"\<\!\(\*StyleBox[\"J\",FontSlant->\"Italic\"]\)/\[Psi], total\>\
\"", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"55", ",", "1.8"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"Center", ",", "Center"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{
          RowBox[{
          "MyStyle", "[", 
           "\"\<\!\(\*StyleBox[\"J\",FontSlant->\"Italic\"]\)/\[Psi], \
regeneration\>\"", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"55", ",", "4.2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"Center", ",", "Center"}], "}"}]}], "]"}]}], 
       "\[IndentingNewLine]", "}"}]}], "\[IndentingNewLine]", ",", 
     RowBox[{"AspectRatio", "\[Rule]", "0.8"}], ",", 
     RowBox[{"ImagePadding", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"85", ",", "15"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"75", ",", "25"}], "}"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fig4Dn", "=", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Transpose", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"fig4", "\[LeftDoubleBracket]", 
           RowBox[{";;", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
          FractionBox[
           RowBox[{"fig4", "\[LeftDoubleBracket]", 
            RowBox[{";;", ",", "2"}], "\[RightDoubleBracket]"}], 
           RowBox[{"fig4", "\[LeftDoubleBracket]", 
            RowBox[{";;", ",", "5"}], "\[RightDoubleBracket]"}]]}], "}"}], 
        "]"}], ",", 
       RowBox[{"Transpose", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"fig4", "\[LeftDoubleBracket]", 
           RowBox[{";;", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
          FractionBox[
           RowBox[{"fig4", "\[LeftDoubleBracket]", 
            RowBox[{";;", ",", "8"}], "\[RightDoubleBracket]"}], 
           RowBox[{"fig4", "\[LeftDoubleBracket]", 
            RowBox[{";;", ",", "9"}], "\[RightDoubleBracket]"}]]}], "}"}], 
        "]"}]}], "}"}], ",", 
     RowBox[{"Joined", "\[Rule]", "True"}], ",", 
     RowBox[{"PlotRangePadding", "\[Rule]", "0"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Directive", "[", 
         RowBox[{
          RowBox[{"Thickness", "[", "0.01", "]"}], ",", "Black"}], "]"}], ",",
         "\[IndentingNewLine]", 
        RowBox[{"Directive", "[", 
         RowBox[{
          RowBox[{"AbsoluteThickness", "[", "1.5", "]"}], ",", 
          RowBox[{"AbsoluteDashing", "[", 
           RowBox[{"{", 
            RowBox[{"2", ",", "7", ",", "10", ",", "7"}], "}"}], "]"}], ",", 
          "Black"}], "]"}]}], "}"}]}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<Centrality (%)\>\"", ",", "\"\< ratio\>\""}], "}"}]}], 
     ",", 
     RowBox[{"Epilog", "\[Rule]", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Inset", "[", 
         RowBox[{
          RowBox[{
          "MyStyle", "[", 
           "\"\<\!\(\*SubsuperscriptBox[\"v\", RowBox[{\"2\", \",\", \
RowBox[{StyleBox[\"J\",FontSlant->\"Italic\"], \"/\", \"\[Psi]\"}]}], \
RowBox[{\"Ru\", \"+\", \"Ru\"}]]\) / \!\(\*SubsuperscriptBox[\"v\", \
RowBox[{\"2\", \",\", RowBox[{StyleBox[\"J\",FontSlant->\"Italic\"], \"/\", \
\"\[Psi]\"}]}], RowBox[{\"Zr\", \"+\", \"Zr\"}]]\)\>\"", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"23", ",", "1.09"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{
          RowBox[{
          "MyStyle", "[", 
           "\"\<\!\(\*SubsuperscriptBox[\(v\), \(2, \[Pi]\), \(Ru + Ru\)]\) / \
\!\(\*SubsuperscriptBox[\(v\), \(2, \[Pi]\), \(Zr + Zr\)]\)\>\"", "]"}], ",", 
          
          RowBox[{"{", 
           RowBox[{"40", ",", "1.007"}], "}"}]}], "]"}]}], 
       "\[IndentingNewLine]", "}"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "70"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.98", ",", "1.14"}], "}"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"MultiPanel", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"fig4Up", ",", "fig4Dn"}], "}"}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "0.5"}], ",", 
   RowBox[{"yRatios", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"7", ",", "3"}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.856907628184773*^9, 3.856907669072505*^9}, {
   3.872525740297081*^9, 3.87252581387766*^9}, {3.872525974911311*^9, 
   3.872525975126761*^9}, {3.872526022213245*^9, 3.8725260788842373`*^9}, {
   3.872526253501218*^9, 3.872526255306156*^9}, {3.872526353650074*^9, 
   3.8725263542988358`*^9}, {3.872526406871483*^9, 3.872526407490024*^9}, {
   3.872526444673661*^9, 3.872526479939228*^9}, {3.872526513742189*^9, 
   3.872526734451394*^9}, {3.872526980050807*^9, 3.872526991970086*^9}, {
   3.872527026014633*^9, 3.872527231812996*^9}, {3.872527458498501*^9, 
   3.872527568718218*^9}, 3.8725276376816998`*^9, {3.875970209357918*^9, 
   3.8759702306983147`*^9}, {3.875970284849588*^9, 3.875970427310803*^9}, {
   3.89468172749571*^9, 3.8946817430084963`*^9}, {3.894681865456273*^9, 
   3.8946818990328693`*^9}, {3.894681929665977*^9, 3.894682299600265*^9}, 
   3.894685564902482*^9},ExpressionUUID->"ef24509b-a5fc-4028-866c-\
5c2bb2551645"],

Cell[BoxData[
 GraphicsBox[{},
  AspectRatio->1.,
  Epilog->{{
     InsetBox[
      GraphicsBox[{{{}, {{{}, {}, {
            Hue[0.67, 0.6, 0.6], 
            Directive[
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[1.6], 
             Thickness[0.01], 
             RGBColor[0.1225, 0.1725, 0.9104]], 
            
            LineBox[{{2.5, 1.7062636716175317`}, {7.5, 1.6189055422735181`}, {
             15., 1.6268875180317923`}, {25., 1.6599110198527747`}, {35., 
             1.6134794845771083`}, {45., 1.4480149000391138`}, {55., 
             1.2097890365338184`}, {65., 0.9770110066585683}}]}, {
            Hue[0.9060679774997897, 0.6, 0.6], 
            Directive[
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[1.6], 
             Thickness[0.01], 
             RGBColor[0.857359, 0.131106, 0.132128]], 
            
            LineBox[{{2.5, 1.6287601444280473`}, {7.5, 1.5817569562231892`}, {
             15., 1.6074595110941943`}, {25., 1.5874269172858773`}, {35., 
             1.4921461483926648`}, {45., 1.313748435934909}, {55., 
             1.0802950708608252`}, {65., 0.8801262046480728}}]}, {
            Hue[0.1421359549995791, 0.6, 0.6], 
            Directive[
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[1.6], 
             Thickness[0.005], 
             RGBColor[0.1225, 0.1725, 0.9104]], 
            
            LineBox[{{2.5, 0.5325556842381162}, {7.5, 0.4702251112326959}, {
             15., 0.5636508966475362}, {25., 0.6537651749732117}, {35., 
             0.6943402856370484}, {45., 0.6884931574719797}, {55., 
             0.6502143093920423}, {65., 0.6280633982427913}}]}, {
            Hue[0.37820393249936934`, 0.6, 0.6], 
            Directive[
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[1.6], 
             Thickness[0.005], 
             RGBColor[0.857359, 0.131106, 0.132128]], 
            
            LineBox[{{2.5, 0.47715968854480584`}, {7.5, 
             0.45362041628640765`}, {15., 0.5431374549617576}, {25., 
             0.628999131922488}, {35., 0.6523412754814459}, {45., 
             0.628183402053164}, {55., 0.5916827699296962}, {65., 
             0.578841545247825}}]}, {
            Hue[0.6142719099991583, 0.6, 0.6], 
            Directive[
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[1.6], 
             Thickness[0.005], 
             RGBColor[0.1225, 0.1725, 0.9104], 
             AbsoluteDashing[{2, 8}]], 
            
            LineBox[{{2.5, 2.583833662353204}, {7.5, 2.8142221091126682`}, {
             15., 3.0509524798560825`}, {25., 3.5411020858127285`}, {35., 
             4.128995482450741}, {45., 4.6602490303339685`}, {55., 
             5.1862280301614705`}, {65., 5.295249156817755}}]}, {
            Hue[0.8503398874989481, 0.6, 0.6], 
            Directive[
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[1.6], 
             Thickness[0.005], 
             RGBColor[0.857359, 0.131106, 0.132128], 
             AbsoluteDashing[{2, 8}]], 
            
            LineBox[{{2.5, 2.541712401171126}, {7.5, 2.818790452517493}, {15.,
              3.1298231653078754`}, {25., 3.556564139252256}, {35., 
             4.11476998680052}, {45., 4.74303845804927}, {55., 
             5.209465792672657}, {65., 
             5.267825096675723}}]}}}, {{}, {}}}, {{}, {{{}, {}, {
            Hue[0.67, 0.6, 0.6], 
            Directive[
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[1.5], 
             AbsoluteDashing[{2, 7, 10, 7}], 
             RGBColor[0.857359, 0.131106, 0.132128]], 
            
            LineBox[{{2.5, 2.8662379128438684`}, {7.5, 3.2556221748669554`}, {
             15., 3.96511995259632}, {25., 4.844759914896742}, {35., 
             5.576875350337489}, {45., 6.044432074109345}, {55., 
             6.362797825355439}, {65., 6.412206214856308}}]}, {
            Hue[0.9060679774997897, 0.6, 0.6], 
            Directive[
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[1.5], 
             AbsoluteDashing[{2, 7, 10, 7}], 
             RGBColor[0.1225, 0.1725, 0.9104]], 
            LineBox[{{2.5, 2.780067975529736}, {7.5, 3.2640347272578807`}, {
             15., 3.943397565324896}, {25., 4.769951591274868}, {35., 
             5.35811681489741}, {45., 5.842837917766914}, {55., 
             6.182263511092165}, {65., 
             6.235374557793239}}]}}}, {{}, {}}}, {{}, {{{}, {}, {
            Hue[0.67, 0.6, 0.6], 
            Directive[
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[1.6], 
             Thickness[0.005], 
             RGBColor[0.1225, 0.1725, 0.9104]], 
            LineBox[{{4., 6.5}, {12., 6.5}, {12., 6.5}}]}, {
            Hue[0.9060679774997897, 0.6, 0.6], 
            Directive[
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[1.6], 
             Thickness[0.005], 
             RGBColor[0.857359, 0.131106, 0.132128]], 
            LineBox[{{4., 5.7}, {12., 5.7}, {12., 5.7}}]}}}, {{}, {}}}}, {
       ImageSize -> 500, ImageMargins -> {{0, 0}, {0, 0}}, AspectRatio -> 0.7,
         ImagePadding -> {{80, 20}, {0, 20}}, 
        PlotRange -> {{0, 70}, {-0.5, 7.4}}, FrameLabel -> {
          FormBox["\"Centrality (%)\"", TraditionalForm], 
          FormBox[
          "\"  \\!\\(\\*SubscriptBox[\\(v\\), \\(2\\)]\\) (%)\"", 
           TraditionalForm]}, Epilog -> {
          InsetBox[
           BoxData[
            FormBox[
             StyleBox["\"Ru+Ru\"", 
              GrayLevel[0], 20, FontFamily -> "Times New Roman", StripOnInput -> 
              False], TraditionalForm]], {14, 6.5}, {Left, Center}], 
          InsetBox[
           BoxData[
            FormBox[
             StyleBox["\"Zr+Zr\"", 
              GrayLevel[0], 20, FontFamily -> "Times New Roman", StripOnInput -> 
              False], TraditionalForm]], {14, 5.7}, {Left, Center}], 
          InsetBox[
           BoxData[
            FormBox[
             StyleBox[
             "\"\\!\\(\\*SuperscriptBox[\\(\[Pi]\\), \
\\(\[PlusMinus]\\)]\\)\"", 
              GrayLevel[0], 20, FontFamily -> "Times New Roman", StripOnInput -> 
              False], TraditionalForm]], {55, 6.8}, {Center, Center}], 
          InsetBox[
           BoxData[
            FormBox[
             StyleBox[
             "\"\\!\\(\\*StyleBox[\\\"J\\\",FontSlant->\\\"Italic\\\"]\\)/\
\[Psi], initial\"", 
              GrayLevel[0], 20, FontFamily -> "Times New Roman", StripOnInput -> 
              False], TraditionalForm]], {55, 0.2}, {Center, Center}], 
          InsetBox[
           BoxData[
            FormBox[
             StyleBox[
             "\"\\!\\(\\*StyleBox[\\\"J\\\",FontSlant->\\\"Italic\\\"]\\)/\
\[Psi], total\"", 
              GrayLevel[0], 20, FontFamily -> "Times New Roman", StripOnInput -> 
              False], TraditionalForm]], {55, 1.8}, {Center, Center}], 
          InsetBox[
           BoxData[
            FormBox[
             StyleBox[
             "\"\\!\\(\\*StyleBox[\\\"J\\\",FontSlant->\\\"Italic\\\"]\\)/\
\[Psi], regeneration\"", 
              GrayLevel[0], 20, FontFamily -> "Times New Roman", StripOnInput -> 
              False], TraditionalForm]], {55, 4.2}, {Center, Center}]}, 
        AspectRatio -> 0.8, ImagePadding -> {{85, 15}, {75, 25}}, 
        DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
        1, Axes -> {False, False}, AxesLabel -> {None, None}, 
        AxesOrigin -> {2.5000000000000053`, 0.45362041628640887`}, AxesStyle -> 
        Directive[
          GrayLevel[0], 
          AbsoluteThickness[1], 
          AbsoluteDashing[{5, 10}]], DisplayFunction :> Identity, 
        Frame -> {{True, True}, {True, True}}, 
        FrameLabel -> {{None, None}, {None, None}}, FrameStyle -> Directive[
          GrayLevel[0], 25, 
          AbsoluteThickness[1]], 
        FrameTicks -> {{
          Figures`Ticks`LinearTicks, 
           Figures`Ticks`LinearTicks[#, #2, False]& }, {
          Figures`Ticks`LinearTicks, 
           Figures`Ticks`LinearTicks[#, #2, False]& }}, FrameTicksStyle -> 
        Directive[
          GrayLevel[0], 20], GridLines -> {None, None}, GridLinesStyle -> 
        Directive[
          GrayLevel[0.5, 0.4]], ImageMargins -> {{0, 0}, {0, 0}}, 
        ImagePadding -> {{75, 15}, {75, 15}}, ImageSize -> 450, LabelStyle -> 
        Directive[
          GrayLevel[0], FontFamily -> "Times New Roman"], 
        Method -> {
         "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
          "DefaultGraphicsInteraction" -> {
           "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
            "Effects" -> {
             "Highlight" -> {"ratio" -> 2}, 
              "HighlightPoint" -> {"ratio" -> 2}, 
              "Droplines" -> {
               "freeformCursorMode" -> True, 
                "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
          "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
            Directive[
             RGBColor[0.368417, 0.506779, 0.709798], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.880722, 0.611041, 0.142051], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.560181, 0.691569, 0.194885], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.922526, 0.385626, 0.209179], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.528488, 0.470624, 0.701351], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.772079, 0.431554, 0.102387], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.363898, 0.618501, 0.782349], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[1, 0.75, 0], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.647624, 0.37816, 0.614037], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.571589, 0.586483, 0.], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.915, 0.3325, 0.2125], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[
             0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
             AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
          "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> 
          Scaled[0.05], "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> 
          True, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), "CopiedValueFunction" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& )}}, 
        PlotRange -> {{2.5, 65.}, {0.45362041628640765`, 5.295249156817755}}, 
        PlotRangeClipping -> True, PlotRangePadding -> {{
           Scaled[0.], 
           Scaled[0.]}, {
           Scaled[0.], 
           Scaled[0.]}}, Ticks -> {Automatic, Automatic}}], {200., 
      259.99999999999994`}, 
      Scaled[{0.5, 0.5}]]}, {
     InsetBox[
      GraphicsBox[{{}, {{{}, {}, {
           Hue[0.67, 0.6, 0.6], 
           Directive[
            PointSize[0.012833333333333334`], 
            AbsoluteThickness[1.6], 
            Thickness[0.01], 
            GrayLevel[0]], 
           
           LineBox[{{2.5, 1.0475843711270945`}, {7.5, 1.0234856473392915`}, {
            15., 1.0120861563252523`}, {25., 1.0456613792909775`}, {35., 
            1.0813146462329735`}, {45., 1.1022010458255322`}, {55., 
            1.1198690701882097`}, {65., 1.1100805787838528`}}]}, {
           Hue[0.9060679774997897, 0.6, 0.6], 
           Directive[
            PointSize[0.012833333333333334`], 
            AbsoluteThickness[1.5], 
            AbsoluteDashing[{2, 7, 10, 7}], 
            GrayLevel[0]], 
           
           LineBox[{{2.5, 1.0309956224353516`}, {7.5, 0.9974226523018668}, {
            15., 1.005508546098023}, {25., 1.0156832458758518`}, {35., 
            1.0408275039528543`}, {45., 1.0345027808711624`}, {55., 
            1.0292019765801572`}, {65., 
            1.0283594281985926`}}]}}}, {{}, {}}}, {
       ImageSize -> 500, ImageMargins -> {{0, 0}, {0, 0}}, AspectRatio -> 0.3,
         ImagePadding -> {{80, 20}, {80, 0}}, DisplayFunction -> Identity, 
        DisplayFunction -> Identity, AspectRatio -> 1, Axes -> {False, False},
         AxesLabel -> {None, None}, AxesOrigin -> {0, 0.9800000000000022}, 
        AxesStyle -> Directive[
          GrayLevel[0], 
          AbsoluteThickness[1], 
          AbsoluteDashing[{5, 10}]], DisplayFunction :> Identity, Epilog -> {
          InsetBox[
           BoxData[
            FormBox[
             StyleBox[
             "\"\\!\\(\\*SubsuperscriptBox[\\\"v\\\", RowBox[{\\\"2\\\", \
\\\",\\\", RowBox[{StyleBox[\\\"J\\\",FontSlant->\\\"Italic\\\"], \\\"/\\\", \
\\\"\[Psi]\\\"}]}], RowBox[{\\\"Ru\\\", \\\"+\\\", \\\"Ru\\\"}]]\\) / \
\\!\\(\\*SubsuperscriptBox[\\\"v\\\", RowBox[{\\\"2\\\", \\\",\\\", \
RowBox[{StyleBox[\\\"J\\\",FontSlant->\\\"Italic\\\"], \\\"/\\\", \
\\\"\[Psi]\\\"}]}], RowBox[{\\\"Zr\\\", \\\"+\\\", \\\"Zr\\\"}]]\\)\"", 
              GrayLevel[0], 20, FontFamily -> "Times New Roman", StripOnInput -> 
              False], TraditionalForm]], {23, 1.09}], 
          InsetBox[
           BoxData[
            FormBox[
             StyleBox[
             "\"\\!\\(\\*SubsuperscriptBox[\\(v\\), \\(2, \[Pi]\\), \\(Ru + \
Ru\\)]\\) / \\!\\(\\*SubsuperscriptBox[\\(v\\), \\(2, \[Pi]\\), \\(Zr + \
Zr\\)]\\)\"", 
              GrayLevel[0], 20, FontFamily -> "Times New Roman", StripOnInput -> 
              False], TraditionalForm]], {40, 1.007}]}, 
        Frame -> {{True, True}, {True, True}}, FrameLabel -> {{
           FormBox[
            TagBox["\" ratio\"", HoldForm], TraditionalForm], None}, {
           FormBox[
            TagBox["\"Centrality (%)\"", HoldForm], TraditionalForm], None}}, 
        FrameStyle -> Directive[
          GrayLevel[0], 25, 
          AbsoluteThickness[1]], 
        FrameTicks -> {{
          Figures`Ticks`LinearTicks, 
           Figures`Ticks`LinearTicks[#, #2, False]& }, {
          Figures`Ticks`LinearTicks, 
           Figures`Ticks`LinearTicks[#, #2, False]& }}, FrameTicksStyle -> 
        Directive[
          GrayLevel[0], 20], GridLines -> {None, None}, GridLinesStyle -> 
        Directive[
          GrayLevel[0.5, 0.4]], ImageMargins -> {{0, 0}, {0, 0}}, 
        ImagePadding -> {{75, 15}, {75, 15}}, ImageSize -> 450, LabelStyle -> 
        Directive[
          GrayLevel[0], FontFamily -> "Times New Roman"], 
        Method -> {
         "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
          "DefaultGraphicsInteraction" -> {
           "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
            "Effects" -> {
             "Highlight" -> {"ratio" -> 2}, 
              "HighlightPoint" -> {"ratio" -> 2}, 
              "Droplines" -> {
               "freeformCursorMode" -> True, 
                "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
          "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
            Directive[
             RGBColor[0.368417, 0.506779, 0.709798], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.880722, 0.611041, 0.142051], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.560181, 0.691569, 0.194885], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.922526, 0.385626, 0.209179], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.528488, 0.470624, 0.701351], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.772079, 0.431554, 0.102387], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.363898, 0.618501, 0.782349], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[1, 0.75, 0], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.647624, 0.37816, 0.614037], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.571589, 0.586483, 0.], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.915, 0.3325, 0.2125], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[
             0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
             AbsoluteThickness[1.6]], 
            Directive[
             RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
             AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
          "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> 
          Scaled[0.05], "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> 
          True, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), "CopiedValueFunction" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& )}}, PlotRange -> {{0., 70.}, {0.98, 1.14}}, 
        PlotRangeClipping -> True, PlotRangePadding -> {{0, 0}, {0, 0}}, 
        Ticks -> {Automatic, Automatic}}], {200., 60.}, 
      Scaled[{0.5, 0.5}]]}},
  Frame->False,
  ImageMargins->0,
  ImagePadding->0,
  ImageSize->500,
  PlotRange->{{-80, 420}, {-80, 420.}}]], "Output",
 CellChangeTimes->{{3.875970351205275*^9, 3.875970427786086*^9}, {
   3.8946811493874083`*^9, 3.8946811510119963`*^9}, 3.894681723490219*^9, 
   3.894681899340794*^9, {3.8946820623492413`*^9, 3.89468207339467*^9}, 
   3.8946822300503263`*^9, {3.8946822669067907`*^9, 3.894682308670673*^9}, 
   3.894685536250717*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"d0ef18fa-dbc5-4ee5-8edf-b8f09b917dea"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["fig 5", "Chapter",
 CellChangeTimes->{{3.894680586212775*^9, 3.894680613282421*^9}, {
  3.8946810890659447`*^9, 
  3.89468108945592*^9}},ExpressionUUID->"886c69d1-ce1f-49a2-902b-\
34ab8eba3c2f"],

Cell[CellGroupData[{

Cell["left", "Section",
 CellChangeTimes->{{3.894680668513579*^9, 
  3.894680668872621*^9}},ExpressionUUID->"737a59ab-674e-4e6e-8d55-\
5d7a473807cf"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"fig5l", "=", 
   RowBox[{
    RowBox[{"Import", "[", 
     RowBox[{
      RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
      "\"\<data/fig5-left.dat\>\""}], "]"}], "\[LeftDoubleBracket]", 
    RowBox[{"2", ";;"}], "\[RightDoubleBracket]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fac", "=", 
   SuperscriptBox["10", "3"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"fig5l", "\[LeftDoubleBracket]", 
       RowBox[{";;", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}]}], "\[RightDoubleBracket]"}], ".", 
      RowBox[{"DiagonalMatrix", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "fac"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"fig5l", "\[LeftDoubleBracket]", 
       RowBox[{";;", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3"}], "}"}]}], "\[RightDoubleBracket]"}], ".", 
      RowBox[{"DiagonalMatrix", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "fac"}], "}"}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"fig5l", "\[LeftDoubleBracket]", 
       RowBox[{";;", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "4"}], "}"}]}], "\[RightDoubleBracket]"}], ".", 
      RowBox[{"DiagonalMatrix", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "fac"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"fig5l", "\[LeftDoubleBracket]", 
       RowBox[{";;", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "5"}], "}"}]}], "\[RightDoubleBracket]"}], ".", 
      RowBox[{"DiagonalMatrix", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "fac"}], "}"}], "]"}]}]}], "\[IndentingNewLine]", 
    "}"}], ",", 
   RowBox[{"Joined", "\[Rule]", "True"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"Thickness", "[", "0.01", "]"}], ",", "Black"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"Thickness", "[", "0.005", "]"}], ",", "Green"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"Thickness", "[", "0.005", "]"}], ",", 
        RowBox[{"AbsoluteDashing", "[", 
         RowBox[{"{", 
          RowBox[{"2", ",", "8"}], "}"}], "]"}], ",", "Blue"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"Thickness", "[", "0.005", "]"}], ",", 
        RowBox[{"AbsoluteDashing", "[", 
         RowBox[{"{", 
          RowBox[{"2", ",", "8", ",", "8", ",", "8"}], "}"}], "]"}], ",", 
        "Red"}], "]"}]}], "\[IndentingNewLine]", "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "70"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.49"}], ",", "1.7"}], "}"}]}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<Centrality (%)\>\"", ",", 
      "\"\<\!\(\*SuperscriptBox[\(10\), \(3\)]\) \[Times] \[CapitalDelta]\!\(\
\*SubscriptBox[StyleBox[\"v\",FontSlant->\"Italic\"], \"2\"]\)\>\""}], 
     "}"}]}], ",", "\[IndentingNewLine]", 
   RowBox[{"Epilog", "\[Rule]", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Inset", "[", 
       RowBox[{
        RowBox[{
        "MyStyle", "[", 
         "\"\<\[CapitalDelta]\!\(\*SubsuperscriptBox[StyleBox[\"v\",FontSlant-\
>\"Italic\"], \"2\", \"tot\"]\)\>\"", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"50", ",", "1.45"}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Inset", "[", 
       RowBox[{
        RowBox[{"MyStyle", "[", 
         RowBox[{
         "\"\<(\!\(\*SubsuperscriptBox[OverscriptBox[\(v\), \(_\)], \(2\), \
\(reg\)]\)-\!\(\*SubsuperscriptBox[OverscriptBox[\(v\), \(_\)], \(2\), \
\(ini\)]\))\[CapitalDelta]\!\(\*SubscriptBox[StyleBox[\"f\",FontSlant->\"\
Italic\"], \"reg\"]\)\>\"", ",", "Red"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"50", ",", "1.05"}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Inset", "[", 
       RowBox[{
        RowBox[{"MyStyle", "[", 
         RowBox[{
         "\"\<(1-\!\(\*SubscriptBox[OverscriptBox[\(f\), \(_\)], \(reg\)]\)) \
\[CapitalDelta]\!\(\*SubsuperscriptBox[StyleBox[\"v\",FontSlant->\"Italic\"], \
\"2\", \"ini\"]\)\>\"", ",", "Green"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"50", ",", "0.35"}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Inset", "[", 
       RowBox[{
        RowBox[{"MyStyle", "[", 
         RowBox[{
         "\"\<\!\(\*SubscriptBox[OverscriptBox[\(f\), \(_\)], \(reg\)]\) \
\[CapitalDelta]\!\(\*SubsuperscriptBox[StyleBox[\"v\",FontSlant->\"Italic\"], \
\"2\", \"reg\"]\)\>\"", ",", "Blue"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"50", ",", "0.08"}], "}"}]}], "]"}]}], "\[IndentingNewLine]",
      "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.875800757426783*^9, 3.87580082478649*^9}, {
  3.875800990336556*^9, 3.875801042335442*^9}, {3.875801085389749*^9, 
  3.875801164043724*^9}, {3.875802660161171*^9, 3.8758027308648767`*^9}, {
  3.8758027704311323`*^9, 3.8758028962501574`*^9}, {3.875803110361628*^9, 
  3.8758031316379967`*^9}, {3.875803274030452*^9, 3.8758033647278557`*^9}, {
  3.875803398416205*^9, 3.875803466373843*^9}, {3.875803499264894*^9, 
  3.875803772082514*^9}, {3.875804031099393*^9, 3.8758040460453863`*^9}, {
  3.8758042840094357`*^9, 3.875804293890769*^9}, {3.8758046804265223`*^9, 
  3.8758047006816893`*^9}, {3.8758061367426777`*^9, 3.875806159442791*^9}, {
  3.87580626293736*^9, 3.875806279080265*^9}, {3.8759635565356493`*^9, 
  3.875963601780065*^9}, {3.894680842174618*^9, 3.894680890193075*^9}, {
  3.8946823420943213`*^9, 3.894682350104273*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"34fba5c1-655b-43e9-ac5d-be4ad59c0505"],

Cell[BoxData[
 GraphicsBox[{{}, {{}, {}, 
    {GrayLevel[0], PointSize[0.012833333333333334`], Thickness[0.01], 
     LineBox[{{2.5, 0.7750352718948438}, {7.5, 0.3714858605032879}, {15., 
      0.19428006937597872`}, {25., 0.7248410256689742}, {35., 
      1.213333361844435}, {45., 1.342664641042048}, {55., 
      1.2949396567299327`}, {65., 0.9688480201049555}}]}, 
    {RGBColor[0, 0.5, 0], PointSize[0.012833333333333334`], Thickness[0.005], 
     LineBox[{{2.5, 0.24097801933058277`}, {7.5, 0.08576067161237161}, {15., 
      0.11908795610500893`}, {25., 0.16396990460990235`}, {35., 
      0.3128600066154189}, {45., 0.49519192581486454`}, {55., 
      0.5182459545403677}, {65., 0.45800444554616493`}}]}, 
    {RGBColor[0.1225, 0.1725, 0.9104], PointSize[0.012833333333333334`], 
     Thickness[0.005], AbsoluteDashing[{2, 8}], 
     LineBox[{{2.5, 0.23798099075635348`}, {7.5, -0.022088649571867923`}, {
      15., -0.33083396946389604`}, {25., -0.052250065993845185`}, {35., 
      0.03628606231287602}, {45., -0.14812603961411192`}, {
      55., -0.02662741719636195}, {65., 0.0190624499342206}}]}, 
    {RGBColor[0.857359, 0.131106, 0.132128], PointSize[0.012833333333333334`],
      Thickness[0.005], AbsoluteDashing[{2, 8, 8, 8}], 
     LineBox[{{2.5, 0.2960762618079075}, {7.5, 0.30781383846278426`}, {15., 
      0.40602608273487334`}, {25., 0.613121187052922}, {35., 
      0.8641872929161414}, {45., 0.995598754841295}, {55., 
      0.8033211193859245}, {65., 0.4917811246245652}}]}}, {{}, {}}},
  AspectRatio->1,
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  AxesStyle->Directive[
    GrayLevel[0], 
    AbsoluteThickness[1], 
    AbsoluteDashing[{5, 10}]],
  DisplayFunction->Identity,
  Epilog->{
    InsetBox[
     BoxData[
      FormBox[
       StyleBox[
       "\"\[CapitalDelta]\\!\\(\\*SubsuperscriptBox[StyleBox[\\\"v\\\",\
FontSlant->\\\"Italic\\\"], \\\"2\\\", \\\"tot\\\"]\\)\"", 
        GrayLevel[0], 20, FontFamily -> "Times New Roman", StripOnInput -> 
        False], TraditionalForm]], {50, 1.45}], 
    InsetBox[
     BoxData[
      FormBox[
       StyleBox[
       "\"(\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(v\\), \\(_\\)], \
\\(2\\), \\(reg\\)]\\)-\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(v\\), \\(_\
\\)], \\(2\\), \\(ini\\)]\\))\[CapitalDelta]\\!\\(\\*SubscriptBox[StyleBox[\\\
\"f\\\",FontSlant->\\\"Italic\\\"], \\\"reg\\\"]\\)\"", 
        RGBColor[0.857359, 0.131106, 0.132128], 20, FontFamily -> 
        "Times New Roman", StripOnInput -> False], TraditionalForm]], {
     50, 1.05}], 
    InsetBox[
     BoxData[
      FormBox[
       StyleBox[
       "\"(1-\\!\\(\\*SubscriptBox[OverscriptBox[\\(f\\), \\(_\\)], \
\\(reg\\)]\\)) \
\[CapitalDelta]\\!\\(\\*SubsuperscriptBox[StyleBox[\\\"v\\\",FontSlant->\\\"\
Italic\\\"], \\\"2\\\", \\\"ini\\\"]\\)\"", 
        RGBColor[0, 0.5, 0], 20, FontFamily -> "Times New Roman", 
        StripOnInput -> False], TraditionalForm]], {50, 0.35}], 
    InsetBox[
     BoxData[
      FormBox[
       StyleBox[
       "\"\\!\\(\\*SubscriptBox[OverscriptBox[\\(f\\), \\(_\\)], \
\\(reg\\)]\\) \
\[CapitalDelta]\\!\\(\\*SubsuperscriptBox[StyleBox[\\\"v\\\",FontSlant->\\\"\
Italic\\\"], \\\"2\\\", \\\"reg\\\"]\\)\"", 
        RGBColor[0.1225, 0.1725, 0.9104], 20, FontFamily -> "Times New Roman",
         StripOnInput -> False], TraditionalForm]], {50, 0.08}]},
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      TagBox[
      "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(3\\)]\\) \[Times] \
\[CapitalDelta]\\!\\(\\*SubscriptBox[StyleBox[\\\"v\\\",FontSlant->\\\"Italic\
\\\"], \\\"2\\\"]\\)\"", HoldForm], TraditionalForm], None}, {
     FormBox[
      TagBox["\"Centrality (%)\"", HoldForm], TraditionalForm], None}},
  FrameStyle->Directive[
    GrayLevel[0], 25, 
    AbsoluteThickness[1]],
  FrameTicks->
   FrontEndValueCache[{{
     Figures`Ticks`LinearTicks, Figures`Ticks`LinearTicks[#, #2, False]& }, {
     Figures`Ticks`LinearTicks, 
      Figures`Ticks`LinearTicks[#, #2, False]& }}, {{{{
        Rational[-1, 2], 
        FormBox["\"-0.5\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {0, 
        FormBox["\"0.0\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {
        Rational[1, 2], 
        FormBox["\"0.5\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {1, 
        FormBox["\"1.0\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {
        Rational[3, 2], 
        FormBox["\"1.5\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {
        Rational[-2, 5], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[-3, 10], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[-1, 5], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[-1, 10], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[1, 10], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[1, 5], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[3, 10], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[2, 5], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[3, 5], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[7, 10], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[4, 5], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[9, 10], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[11, 10], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[6, 5], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[13, 10], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[7, 5], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[8, 5], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[17, 10], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}}, {{
        Rational[-1, 2], 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {0, 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {
        Rational[1, 2], 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {1, 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {
        Rational[3, 2], 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {
        Rational[-2, 5], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[-3, 10], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[-1, 5], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[-1, 10], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[1, 10], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[1, 5], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[3, 10], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[2, 5], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[3, 5], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[7, 10], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[4, 5], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[9, 10], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[11, 10], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[6, 5], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[13, 10], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[7, 5], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[8, 5], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[17, 10], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}}}, {{{0, 
        FormBox["\"0\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {10, 
        FormBox["\"10\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {20, 
        FormBox["\"20\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {30, 
        FormBox["\"30\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {40, 
        FormBox["\"40\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {50, 
        FormBox["\"50\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {60, 
        FormBox["\"60\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {70, 
        FormBox["\"70\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {2, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {4, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {6, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {8, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {12, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {14, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {16, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {18, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {22, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {24, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {26, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {28, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {32, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {34, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {36, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {38, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {42, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {44, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {46, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {48, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {52, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {54, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {56, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {58, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {62, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {64, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {66, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {68, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}}, {{0, 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {10, 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {20, 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {30, 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {40, 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {50, 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {60, 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {70, 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {2, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {4, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {6, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {8, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {12, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {14, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {16, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {18, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {22, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {24, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {26, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {28, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {32, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {34, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {36, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {38, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {42, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {44, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {46, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {48, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {52, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {54, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {56, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {58, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {62, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {64, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {66, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {68, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}}}}],
  FrameTicksStyle->Directive[
    GrayLevel[0], 20],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageMargins->{{0, 0}, {0, 0}},
  ImagePadding->{{75, 15}, {75, 15}},
  ImageSize->450,
  LabelStyle->Directive[
    GrayLevel[0], FontFamily -> "Times New Roman"],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0., 70.}, {-0.49, 1.7}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.], 
     Scaled[0.]}, {
     Scaled[0.], 
     Scaled[0.]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.8758046837039003`*^9, 3.875804700999591*^9}, 
   3.8758061619191113`*^9, {3.8758062644704037`*^9, 3.875806279397038*^9}, {
   3.875963560113667*^9, 3.875963602264641*^9}, 3.8946806728856*^9, {
   3.894680865960216*^9, 3.8946808852594767`*^9}, 3.894681053981091*^9, 
   3.89468235118777*^9, 3.894685536784626*^9},
 CellLabel->"Out[88]=",ExpressionUUID->"9877d0f4-7234-4a5d-9c40-f645c4a4a8e9"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["right", "Section",
 CellChangeTimes->{{3.8946806183308*^9, 
  3.894680621795326*^9}},ExpressionUUID->"f50c83ae-6b69-4c2e-97a8-\
521aed1084ca"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"fig5r", "=", 
   RowBox[{
    RowBox[{"Import", "[", 
     RowBox[{
      RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
      "\"\<data/fig5-right.dat\>\""}], "]"}], "\[LeftDoubleBracket]", 
    RowBox[{"2", ";;"}], "\[RightDoubleBracket]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"fig5r", "\[LeftDoubleBracket]", 
      RowBox[{";;", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}]}], "\[RightDoubleBracket]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"fig5r", "\[LeftDoubleBracket]", 
      RowBox[{";;", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}]}], "\[RightDoubleBracket]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"fig5r", "\[LeftDoubleBracket]", 
       RowBox[{";;", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "4"}], "}"}]}], "\[RightDoubleBracket]"}], ".", 
      RowBox[{"DiagonalMatrix", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "10"}], "}"}], "]"}]}]}], "\[IndentingNewLine]", 
    "}"}], ",", 
   RowBox[{"Joined", "\[Rule]", "True"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"Thickness", "[", "0.005", "]"}], ",", "Blue"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"Thickness", "[", "0.005", "]"}], ",", "Red"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"Thickness", "[", "0.01", "]"}], ",", "Green"}], "]"}]}], 
     "\[IndentingNewLine]", "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "70"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", ".59"}], "}"}]}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<Centrality (%)\>\"", ",", 
      "\"\<\!\(\*SubscriptBox[\(f\), \(reg\)]\)\>\""}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"Epilog", "\[Rule]", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Inset", "[", 
       RowBox[{
        RowBox[{"MyStyle", "[", 
         RowBox[{
         "\"\<\!\(\*SubsuperscriptBox[\(f\), \(reg\), \(RuRu\)]\)\>\"", ",", 
          "Blue"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"18", ",", ".48"}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Inset", "[", 
       RowBox[{
        RowBox[{"MyStyle", "[", 
         RowBox[{
         "\"\<\!\(\*SubsuperscriptBox[\(f\), \(reg\), \(ZrZr\)]\)\>\"", ",", 
          "Red"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"10", ",", ".38"}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Inset", "[", 
       RowBox[{
        RowBox[{"MyStyle", "[", 
         RowBox[{
         "\"\<10\[Times](\!\(\*SubsuperscriptBox[\(f\), \(reg\), \(RuRu\)]\)-\
\!\(\*SubsuperscriptBox[\(f\), \(reg\), \(ZrZr\)]\))\>\"", ",", "Green"}], 
         "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"23", ",", ".1"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
     "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.875974888658893*^9, 3.8759749472136183`*^9}, {
   3.875974982068445*^9, 3.8759750052732487`*^9}, {3.875975291192294*^9, 
   3.8759752913825283`*^9}, {3.8759753494839697`*^9, 3.875975521776277*^9}, {
   3.875975556095437*^9, 3.875975659466997*^9}, {3.875975730305622*^9, 
   3.8759758232443666`*^9}, {3.894680427284689*^9, 3.8946804276675653`*^9}, {
   3.894680462431158*^9, 3.894680484940639*^9}, 3.8946805161898603`*^9, {
   3.894682320111025*^9, 3.8946823305048723`*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"6ae4f122-f1b1-40ee-9e16-bfbba7a409e6"],

Cell[BoxData[
 GraphicsBox[{{}, {{}, {}, 
    {RGBColor[0.1225, 0.1725, 0.9104], PointSize[0.012833333333333334`], 
     Thickness[0.005], 
     LineBox[{{2.5, 0.5721837800149989}, {7.5, 0.49005200607327826`}, {15., 
      0.4274659046422157}, {25., 0.3484684593274632}, {35., 
      0.2676074150886353}, {45., 0.19123072184691803`}, {55., 
      0.1233626619292627}, {65., 0.07476617097887295}}]}, 
    {RGBColor[0.857359, 0.131106, 0.132128], PointSize[0.012833333333333334`],
      Thickness[0.005], 
     LineBox[{{2.5, 0.5577965865634347}, {7.5, 0.4769790427983245}, {15., 
      0.41146168313970477`}, {25., 0.32738053056508254`}, {35., 
      0.2425479173522912}, {45., 0.16660733477908285`}, {55., 
      0.10581101332060716`}, {65., 0.06425372494823534}}]}, 
    {RGBColor[0, 0.5, 0], PointSize[0.012833333333333334`], Thickness[0.01], 
     LineBox[{{2.5, 0.1438719345156414}, {7.5, 0.13072963274953775`}, {15., 
      0.16004221502510907`}, {25., 0.21087928762380637`}, {35., 
      0.25059497736344083`}, {45., 0.24623387067835178`}, {55., 
      0.17551648608655546`}, {65., 0.10512446030637612`}}]}}, {{}, {}}},
  AspectRatio->1,
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{0, 2.220446049250318*^-16},
  AxesStyle->Directive[
    GrayLevel[0], 
    AbsoluteThickness[1], 
    AbsoluteDashing[{5, 10}]],
  DisplayFunction->Identity,
  Epilog->{
    InsetBox[
     BoxData[
      FormBox[
       StyleBox[
       "\"\\!\\(\\*SubsuperscriptBox[\\(f\\), \\(reg\\), \\(RuRu\\)]\\)\"", 
        RGBColor[0.1225, 0.1725, 0.9104], 20, FontFamily -> "Times New Roman",
         StripOnInput -> False], TraditionalForm]], {18, 0.48}], 
    InsetBox[
     BoxData[
      FormBox[
       StyleBox[
       "\"\\!\\(\\*SubsuperscriptBox[\\(f\\), \\(reg\\), \\(ZrZr\\)]\\)\"", 
        RGBColor[0.857359, 0.131106, 0.132128], 20, FontFamily -> 
        "Times New Roman", StripOnInput -> False], TraditionalForm]], {
     10, 0.38}], 
    InsetBox[
     BoxData[
      FormBox[
       StyleBox[
       "\"10\[Times](\\!\\(\\*SubsuperscriptBox[\\(f\\), \\(reg\\), \
\\(RuRu\\)]\\)-\\!\\(\\*SubsuperscriptBox[\\(f\\), \\(reg\\), \\(ZrZr\\)]\\))\
\"", 
        RGBColor[0, 0.5, 0], 20, FontFamily -> "Times New Roman", 
        StripOnInput -> False], TraditionalForm]], {23, 0.1}]},
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      TagBox["\"\\!\\(\\*SubscriptBox[\\(f\\), \\(reg\\)]\\)\"", HoldForm], 
      TraditionalForm], None}, {
     FormBox[
      TagBox["\"Centrality (%)\"", HoldForm], TraditionalForm], None}},
  FrameStyle->Directive[
    GrayLevel[0], 25, 
    AbsoluteThickness[1]],
  FrameTicks->
   FrontEndValueCache[{{
     Figures`Ticks`LinearTicks, Figures`Ticks`LinearTicks[#, #2, False]& }, {
     Figures`Ticks`LinearTicks, 
      Figures`Ticks`LinearTicks[#, #2, False]& }}, {{{{0, 
        FormBox["\"0.0\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {
        Rational[1, 10], 
        FormBox["\"0.1\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {
        Rational[1, 5], 
        FormBox["\"0.2\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {
        Rational[3, 10], 
        FormBox["\"0.3\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {
        Rational[2, 5], 
        FormBox["\"0.4\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {
        Rational[1, 2], 
        FormBox["\"0.5\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {
        Rational[3, 5], 
        FormBox["\"0.6\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {
        Rational[1, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[1, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[3, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[2, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[3, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[7, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[4, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[9, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[11, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[6, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[13, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[7, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[8, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[17, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[9, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[19, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[21, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[11, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[23, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[12, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[13, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[27, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[14, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[29, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}}, {{0, 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {
        Rational[1, 10], 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {
        Rational[1, 5], 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {
        Rational[3, 10], 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {
        Rational[2, 5], 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {
        Rational[1, 2], 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {
        Rational[3, 5], 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {
        Rational[1, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[1, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[3, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[2, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[3, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[7, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[4, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[9, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[11, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[6, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[13, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[7, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[8, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[17, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[9, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[19, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[21, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[11, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[23, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[12, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[13, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[27, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[14, 25], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {
        Rational[29, 50], 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}}}, {{{0, 
        FormBox["\"0\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {10, 
        FormBox["\"10\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {20, 
        FormBox["\"20\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {30, 
        FormBox["\"30\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {40, 
        FormBox["\"40\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {50, 
        FormBox["\"50\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {60, 
        FormBox["\"60\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {70, 
        FormBox["\"70\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {2, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {4, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {6, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {8, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {12, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {14, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {16, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {18, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {22, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {24, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {26, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {28, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {32, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {34, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {36, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {38, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {42, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {44, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {46, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {48, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {52, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {54, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {56, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {58, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {62, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {64, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {66, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {68, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}}, {{0, 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {10, 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {20, 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {30, 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {40, 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {50, 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {60, 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {70, 
        FormBox["\"\"", TraditionalForm], {0.04, 0.}, 
        GrayLevel[0]}, {2, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {4, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {6, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {8, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {12, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {14, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {16, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {18, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {22, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {24, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {26, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {28, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {32, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {34, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {36, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {38, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {42, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {44, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {46, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {48, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {52, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {54, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {56, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {58, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {62, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {64, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {66, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}, {68, 
        FormBox["\"\"", TraditionalForm], {0.01, 0.}, 
        GrayLevel[0]}}}}],
  FrameTicksStyle->Directive[
    GrayLevel[0], 20],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageMargins->{{0, 0}, {0, 0}},
  ImagePadding->{{75, 15}, {75, 15}},
  ImageSize->450,
  LabelStyle->Directive[
    GrayLevel[0], FontFamily -> "Times New Roman"],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0., 70.}, {0., 0.59}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.], 
     Scaled[0.]}, {
     Scaled[0.], 
     Scaled[0.]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.8759749112228317`*^9, 3.8759749477070093`*^9, {3.875974991994257*^9, 
   3.875975005677182*^9}, 3.875975291716283*^9, {3.875975350090207*^9, 
   3.8759753556231956`*^9}, 3.875975392599265*^9, {3.87597543475196*^9, 
   3.875975522212316*^9}, {3.875975568417474*^9, 3.8759756597676086`*^9}, {
   3.875975741138932*^9, 3.875975823783594*^9}, 3.894680233603776*^9, 
   3.894680428439329*^9, 3.894680485926653*^9, 3.894680516602363*^9, 
   3.894680573216193*^9, 3.894682332063644*^9, 3.8946855368097878`*^9},
 CellLabel->"Out[90]=",ExpressionUUID->"b56f521c-01f9-4a8a-a174-55c605d1def5"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1378, 730},
WindowMargins->{{18, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.2 for Mac OS X ARM (64-bit) (January 30, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"56949767-152f-4033-be7b-b96cd445c507"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 814, 18, 136, "Input",ExpressionUUID->"507f19d7-7734-43c5-97ef-01b6cae17550"],
Cell[1375, 40, 528, 12, 30, "Input",ExpressionUUID->"2107af79-985a-4d2a-94f8-39327a0ebb33"],
Cell[CellGroupData[{
Cell[1928, 56, 151, 3, 69, "Chapter",ExpressionUUID->"9bba1e42-ce94-4c2e-b8da-ca9f4132e854"],
Cell[CellGroupData[{
Cell[2104, 63, 151, 3, 67, "Section",ExpressionUUID->"15fb6e59-1ef7-4b1d-8f62-0e15b0338dc1"],
Cell[2258, 68, 444, 10, 30, "Input",ExpressionUUID->"7f867cad-8d01-4954-9a21-1146699c9cc4"],
Cell[CellGroupData[{
Cell[2727, 82, 4419, 108, 157, "Input",ExpressionUUID->"0aa1c8b7-65bb-4181-acf4-109292f3fd50"],
Cell[7149, 192, 15568, 401, 397, "Output",ExpressionUUID->"8dc531b6-affc-4c22-bd2d-d952775a50e5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22754, 598, 5485, 128, 262, "Input",ExpressionUUID->"98bacfa2-ce36-40fb-88e2-2342ddb4324d"],
Cell[28242, 728, 19355, 494, 467, "Output",ExpressionUUID->"1ece52a4-0915-4bdc-ab87-734a0c3d47db"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47634, 1227, 5510, 129, 262, "Input",ExpressionUUID->"a48134f5-26a7-4a5b-944e-3e510bf2d236"],
Cell[53147, 1358, 18732, 485, 467, "Output",ExpressionUUID->"34d129bc-32a4-4d42-adf0-d3212e4c26dd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[71916, 1848, 521, 10, 30, "Input",ExpressionUUID->"eaf552ba-cd9a-4d9f-aa1d-91f0e89d39d3"],
Cell[72440, 1860, 22945, 523, 740, "Output",ExpressionUUID->"c6286800-36d9-495a-83a6-cd0b52507985"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[95434, 2389, 150, 3, 67, "Section",ExpressionUUID->"2a82d966-8718-443b-9a77-4f846d97c6b4"],
Cell[95587, 2394, 494, 11, 30, "Input",ExpressionUUID->"d6692aac-ad81-40af-b82f-5f48a1725a2e"],
Cell[CellGroupData[{
Cell[96106, 2409, 4217, 106, 199, "Input",ExpressionUUID->"4b19271d-a714-4d19-918e-b2321f8988ed"],
Cell[100326, 2517, 15731, 396, 397, "Output",ExpressionUUID->"06a323f1-e4d9-4060-a304-03888fb8259b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[116094, 2918, 5213, 121, 241, "Input",ExpressionUUID->"44c8f353-b5e6-4367-aab5-48edb24bcd92"],
Cell[121310, 3041, 19539, 497, 467, "Output",ExpressionUUID->"daebc6ed-4b5e-4d71-8cf5-d39394405d92"]
}, Open  ]],
Cell[CellGroupData[{
Cell[140886, 3543, 5210, 121, 241, "Input",ExpressionUUID->"59649004-b7d7-45ef-8452-d413666b8410"],
Cell[146099, 3666, 19547, 497, 467, "Output",ExpressionUUID->"286b331e-e563-40eb-a226-5d2a8216a628"]
}, Open  ]],
Cell[CellGroupData[{
Cell[165683, 4168, 424, 9, 30, "Input",ExpressionUUID->"88dd16b6-14ed-45bc-b920-d750834309cf"],
Cell[166110, 4179, 25053, 554, 717, "Output",ExpressionUUID->"4d355b60-763d-4c10-b8a0-bd80f8eadff4"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[191224, 4740, 150, 3, 69, "Chapter",ExpressionUUID->"eda83f2d-b4e1-4c4c-a5d2-e2e3521007d1"],
Cell[CellGroupData[{
Cell[191399, 4747, 151, 3, 67, "Section",ExpressionUUID->"73a28d8c-8475-4b9b-91aa-ed398443b052"],
Cell[CellGroupData[{
Cell[191575, 4754, 10011, 246, 507, "Input",ExpressionUUID->"5a757c7e-3010-4472-bc29-ca0216416159"],
Cell[201589, 5002, 16246, 359, 517, "Output",ExpressionUUID->"02ac1b62-24da-41e2-90d0-86c6a90c0b09"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[217884, 5367, 150, 3, 67, "Section",ExpressionUUID->"45b03fdb-614a-49fa-b28e-d11955f52000"],
Cell[CellGroupData[{
Cell[218059, 5374, 8892, 218, 484, "Input",ExpressionUUID->"27ba2257-11c8-45e4-9b1f-6386a9295bf3"],
Cell[226954, 5594, 17802, 378, 517, "Output",ExpressionUUID->"c1447fcf-2f1d-4a3b-8ea1-494b6fe1525b"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[244817, 5979, 151, 3, 69, "Chapter",ExpressionUUID->"b38527f1-eb5b-489d-a6b0-a365f14735fe"],
Cell[CellGroupData[{
Cell[244993, 5986, 13833, 339, 899, "Input",ExpressionUUID->"ef24509b-a5fc-4028-866c-5c2bb2551645"],
Cell[258829, 6327, 18904, 418, 540, "Output",ExpressionUUID->"d0ef18fa-dbc5-4ee5-8edf-b8f09b917dea"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[277782, 6751, 200, 4, 69, "Chapter",ExpressionUUID->"886c69d1-ce1f-49a2-902b-34ab8eba3c2f"],
Cell[CellGroupData[{
Cell[278007, 6759, 149, 3, 67, "Section",ExpressionUUID->"737a59ab-674e-4e6e-8d55-5d7a473807cf"],
Cell[CellGroupData[{
Cell[278181, 6766, 6079, 147, 428, "Input",ExpressionUUID->"34fba5c1-655b-43e9-ac5d-be4ad59c0505"],
Cell[284263, 6915, 18258, 457, 467, "Output",ExpressionUUID->"9877d0f4-7234-4a5d-9c40-f645c4a4a8e9"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[302570, 7378, 148, 3, 67, "Section",ExpressionUUID->"f50c83ae-6b69-4c2e-97a8-521aed1084ca"],
Cell[CellGroupData[{
Cell[302743, 7385, 3909, 101, 363, "Input",ExpressionUUID->"6ae4f122-f1b1-40ee-9e16-bfbba7a409e6"],
Cell[306655, 7488, 19027, 488, 467, "Output",ExpressionUUID->"b56f521c-01f9-4a8a-a174-55c605d1def5"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


